Enhancing GPU-acceleration in the Python-based Simulations of Chemistry Framework

We describe our contribution as industrial stakeholders to the existing open-source GPU4PySCF project (https: //github.com/pyscf/gpu4pyscf), a GPU-accelerated Python quantum chemistry package. We have integrated GPU acceleration into other PySCF functionality including Density Functional Theory (DFT), geometry optimization, frequency analysis, solvent models, and density fitting technique. Through these contributions, GPU4PySCF v1.0 can now be regarded as a fully functional and industrially relevant platform which we demonstrate in this work through a range of tests. When performing DFT calculations on modern GPU platforms, GPU4PySCF delivers 30 times speedup over a 32-core CPU node, resulting in approximately 90% cost savings for most DFT tasks. The performance advantages and productivity improvements have been found in multiple industrial applications, such as generating potential energy surfaces, analyzing molecular properties, calculating solvation free energy, identifying chemical reactions in lithium-ion batteries, and accelerating neural-network methods. With the improved design that makes it easy to integrate with the Python and PySCF ecosystem, GPU4PySCF is natural choice that we can now recommend for many industrial quantum chemistry applications.

==> plots/battery_cluster/code/chelpg.py <==
import os
import shutil
import pyscf
import time
import cupy
import numpy as np
import argparse
import scipy
import ctypes
from pyscf import lib, gto
from pyscf.scf import _vhf
from pyscf.dft import rks
from gpu4pyscf.df import int3c2e
from gpu4pyscf.scf.hf import BasisProdCache
from gpu4pyscf.lib.cupy_helper import load_library, block_c2s_diag
libgint = load_library('libgint')
libgvhf = load_library('libgvhf')
lib.num_threads(8)


def get_j_int3c2e_pass1(intopt, dm0):
    '''
    get rhoj pass1 for int3c2e
    '''
    n_dm = 1

    naux = intopt.naux
    rhoj = cupy.zeros([naux])
    coeff = intopt.coeff
    dm_cart = cupy.einsum('pi,ij,qj->pq', coeff, dm0, coeff)

    num_cp_ij = [len(log_qs) for log_qs in intopt.log_qs]
    num_cp_kl = [len(log_qs) for log_qs in intopt.aux_log_qs]

    bins_locs_ij = np.append(0, np.cumsum(num_cp_ij)).astype(np.int32)
    bins_locs_kl = np.append(0, np.cumsum(num_cp_kl)).astype(np.int32)

    ncp_ij = len(intopt.log_qs)
    ncp_kl = len(intopt.aux_log_qs)
    norb = dm_cart.shape[0]
    err = libgvhf.GINTbuild_j_int3c2e_pass1(
        intopt.bpcache,
        ctypes.cast(dm_cart.data.ptr, ctypes.c_void_p),
        ctypes.cast(rhoj.data.ptr, ctypes.c_void_p),
        ctypes.c_int(norb),
        ctypes.c_int(naux),
        ctypes.c_int(n_dm),
        bins_locs_ij.ctypes.data_as(ctypes.c_void_p),
        bins_locs_kl.ctypes.data_as(ctypes.c_void_p),
        ctypes.c_int(ncp_ij),
        ctypes.c_int(ncp_kl))
    if err != 0:
        raise RuntimeError('CUDA error in get_j_pass1')
    return rhoj


class VHFOpt(_vhf.VHFOpt):
    def __init__(self, mol, auxmol, intor, prescreen='CVHFnoscreen',
                 qcondname='CVHFsetnr_direct_scf', dmcondname=None):
        # use local basis_seg_contraction for efficiency
        self.mol = int3c2e.basis_seg_contraction(mol, allow_replica=True)
        self.auxmol = int3c2e.basis_seg_contraction(auxmol, allow_replica=True)
        '''
        # Note mol._bas will be sorted in .build() method. VHFOpt should be
        # initialized after mol._bas updated.
        '''
        self.nao = self.mol.nao
        self.naux = self.auxmol.nao

        self._intor = intor
        self._prescreen = prescreen
        self._qcondname = qcondname
        self._dmcondname = dmcondname

        self.bpcache = None

        self.sorted_auxmol = None
        self.sorted_mol = None

        self.cart_ao_idx = None
        self.sph_ao_idx = None
        self.cart_aux_idx = None
        self.sph_aux_idx = None

        self.cart_ao_loc = []
        self.cart_aux_loc = []
        self.sph_ao_loc = []
        self.sph_aux_loc = []

        self.cart2sph = None
        self.aux_cart2sph = None

        self.angular = None
        self.aux_angular = None

        self.cp_idx = None
        self.cp_jdx = None

        self.log_qs = None
        self.aux_log_qs = None

    def clear(self):
        _vhf.VHFOpt.__del__(self)
        libgvhf.GINTdel_basis_prod(ctypes.byref(self.bpcache))
        return self

    def __del__(self):
        try:
            self.clear()
        except AttributeError:
            pass

    def build(self, cutoff=1e-14, group_size=None,
              group_size_aux=None, diag_block_with_triu=False, aosym=False):
        '''
        int3c2e is based on int2e with (ao,ao|aux,1)
        a tot_mol is created with concatenating [mol, fake_mol, aux_mol]
        we will pair (ao,ao) and (aux,1) separately.
        '''
        sorted_mol, sorted_idx, uniq_l_ctr, l_ctr_counts = int3c2e.sort_mol(
            self.mol)
        if group_size is not None:
            uniq_l_ctr, l_ctr_counts = int3c2e._split_l_ctr_groups(
                uniq_l_ctr, l_ctr_counts, group_size)
        self.sorted_mol = sorted_mol

        # sort fake mol
        fake_mol = int3c2e.make_fake_mol()
        _, _, fake_uniq_l_ctr, fake_l_ctr_counts = int3c2e.sort_mol(fake_mol)

        # sort auxiliary mol
        sorted_auxmol, sorted_aux_idx, aux_uniq_l_ctr, aux_l_ctr_counts = int3c2e.sort_mol(
            self.auxmol)
        if group_size_aux is not None:
            aux_uniq_l_ctr, aux_l_ctr_counts = int3c2e._split_l_ctr_groups(
                aux_uniq_l_ctr, aux_l_ctr_counts, group_size_aux)
        self.sorted_auxmol = sorted_auxmol
        tmp_mol = gto.mole.conc_mol(fake_mol, sorted_auxmol)
        tot_mol = gto.mole.conc_mol(sorted_mol, tmp_mol)

        # Initialize vhfopt after reordering mol._bas
        _vhf.VHFOpt.__init__(self, sorted_mol, self._intor, self._prescreen,
                             self._qcondname, self._dmcondname)
        self.direct_scf_tol = cutoff

        # TODO: is it more accurate to filter with overlap_cond (or exp_cond)?
        q_cond = self.get_q_cond()
        l_ctr_offsets = np.append(0, np.cumsum(l_ctr_counts))
        log_qs, pair2bra, pair2ket = int3c2e.get_pairing(
            l_ctr_offsets, l_ctr_offsets, q_cond,
            diag_block_with_triu=diag_block_with_triu, aosym=aosym)
        self.log_qs = log_qs.copy()

        # contraction coefficient for ao basis
        cart_ao_loc = self.sorted_mol.ao_loc_nr(cart=True)
        sph_ao_loc = self.sorted_mol.ao_loc_nr(cart=False)
        self.cart_ao_loc = [cart_ao_loc[cp] for cp in l_ctr_offsets]
        self.sph_ao_loc = [sph_ao_loc[cp] for cp in l_ctr_offsets]
        self.angular = [l[0] for l in uniq_l_ctr]

        cart_ao_loc = self.mol.ao_loc_nr(cart=True)
        sph_ao_loc = self.mol.ao_loc_nr(cart=False)
        nao = sph_ao_loc[-1]
        ao_idx = np.array_split(np.arange(nao), sph_ao_loc[1:-1])
        self.sph_ao_idx = np.hstack([ao_idx[i] for i in sorted_idx])

        # cartesian ao index
        nao = cart_ao_loc[-1]
        ao_idx = np.array_split(np.arange(nao), cart_ao_loc[1:-1])
        self.cart_ao_idx = np.hstack([ao_idx[i] for i in sorted_idx])
        ncart = cart_ao_loc[-1]
        nsph = sph_ao_loc[-1]
        self.cart2sph = block_c2s_diag(ncart, nsph, self.angular, l_ctr_counts)
        inv_idx = np.argsort(self.sph_ao_idx, kind='stable').astype(np.int32)
        self.coeff = self.cart2sph[:, inv_idx]

        # pairing auxiliary basis with fake basis set
        fake_l_ctr_offsets = np.append(0, np.cumsum(fake_l_ctr_counts))
        fake_l_ctr_offsets += l_ctr_offsets[-1]

        aux_l_ctr_offsets = np.append(0, np.cumsum(aux_l_ctr_counts))

        # contraction coefficient for auxiliary basis
        cart_aux_loc = self.sorted_auxmol.ao_loc_nr(cart=True)
        sph_aux_loc = self.sorted_auxmol.ao_loc_nr(cart=False)
        self.cart_aux_loc = [cart_aux_loc[cp] for cp in aux_l_ctr_offsets]
        self.sph_aux_loc = [sph_aux_loc[cp] for cp in aux_l_ctr_offsets]
        self.aux_angular = [l[0] for l in aux_uniq_l_ctr]

        cart_aux_loc = self.auxmol.ao_loc_nr(cart=True)
        sph_aux_loc = self.auxmol.ao_loc_nr(cart=False)
        ncart = cart_aux_loc[-1]
        nsph = sph_aux_loc[-1]
        # inv_idx = np.argsort(self.sph_aux_idx, kind='stable').astype(np.int32)
        aux_l_ctr_offsets += fake_l_ctr_offsets[-1]

        # hardcoded for grids
        aux_pair2bra = [np.arange(aux_l_ctr_offsets[0], aux_l_ctr_offsets[-1])]
        aux_pair2ket = [np.ones(ncart) * fake_l_ctr_offsets[0]]
        aux_log_qs = [np.ones(ncart)]

        self.aux_log_qs = aux_log_qs.copy()
        pair2bra += aux_pair2bra
        pair2ket += aux_pair2ket

        uniq_l_ctr = np.concatenate(
            [uniq_l_ctr, fake_uniq_l_ctr, aux_uniq_l_ctr])
        l_ctr_offsets = np.concatenate([
            l_ctr_offsets,
            fake_l_ctr_offsets[1:],
            aux_l_ctr_offsets[1:]])

        bas_pair2shls = np.hstack(
            pair2bra + pair2ket).astype(np.int32).reshape(2, -1)
        bas_pairs_locs = np.append(0, np.cumsum(
            [x.size for x in pair2bra])).astype(np.int32)
        log_qs = log_qs + aux_log_qs
        ao_loc = tot_mol.ao_loc_nr(cart=True)
        ncptype = len(log_qs)

        self.bpcache = ctypes.POINTER(BasisProdCache)()
        if diag_block_with_triu:
            scale_shellpair_diag = 1.
        else:
            scale_shellpair_diag = 0.5
        libgint.GINTinit_basis_prod(
            ctypes.byref(self.bpcache), ctypes.c_double(scale_shellpair_diag),
            ao_loc.ctypes.data_as(ctypes.c_void_p),
            bas_pair2shls.ctypes.data_as(ctypes.c_void_p),
            bas_pairs_locs.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(ncptype),
            tot_mol._atm.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(tot_mol.natm),
            tot_mol._bas.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(tot_mol.nbas),
            tot_mol._env.ctypes.data_as(ctypes.c_void_p))
        self.bas_pairs_locs = bas_pairs_locs
        ncptype = len(self.log_qs)
        if aosym:
            self.cp_idx, self.cp_jdx = np.tril_indices(ncptype)
        else:
            nl = int(round(np.sqrt(ncptype)))
            self.cp_idx, self.cp_jdx = np.unravel_index(
                np.arange(ncptype), (nl, nl))


def eval_chelpg_layer_gpu(mf, deltaR=0.3, Rhead=2.8, ifqchem=True):
    """Cal chelpg charge

    Args:
        mf: mean field object in pyscf
        deltaR (float, optional): the intervel in the cube. Defaults to 0.3.
        Rhead (float, optional): the head length. Defaults to 3.0.
        ifqchem (bool, optional): whether use the modification in qchem. Defaults to True.

    Returns:
        numpy.array: charges
    """
    import time
    t0 = time.process_time()
    t0w = time.time()
    BOHR = 0.52917721092  # Angstroms
    atomcoords = mf.mol.atom_coords(unit='B')
    dm = cupy.array(mf.make_rdm1())
    RVDW_bondi = {1: 1.1/BOHR, 2: 1.40/BOHR,
                  3: 1.82/BOHR, 6: 1.70/BOHR, 7: 1.55/BOHR, 8: 1.52/BOHR, 9: 1.47/BOHR, 10: 1.54/BOHR,
                  11: 2.27/BOHR, 12: 1.73/BOHR, 14: 2.10/BOHR, 15: 1.80/BOHR, 16: 1.80/BOHR, 17: 1.75/BOHR, 18: 1.88/BOHR,
                  19: 2.75/BOHR, 35: 1.85/BOHR}

    Roff = Rhead/BOHR
    Deltar = 0.1

    # smoothing function
    def tau_f(R, Rcut, Roff):
        return (R - Rcut)**2 * (3*Roff - Rcut - 2*R) / (Roff - Rcut)**3

    Rshort = np.array([RVDW_bondi[iatom] for iatom in mf.mol._atm[:, 0]])
    idxxmin = np.argmin(atomcoords[:, 0] - Rshort)
    idxxmax = np.argmax(atomcoords[:, 0] + Rshort)
    idxymin = np.argmin(atomcoords[:, 1] - Rshort)
    idxymax = np.argmax(atomcoords[:, 1] + Rshort)
    idxzmin = np.argmin(atomcoords[:, 2] - Rshort)
    idxzmax = np.argmax(atomcoords[:, 2] + Rshort)
    atomtypes = np.array(mf.mol._atm[:, 0])
    # Generate the grids in the cube
    xmin = atomcoords[:, 0].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxxmin]]
    xmax = atomcoords[:, 0].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxxmax]]
    ymin = atomcoords[:, 1].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxymin]]
    ymax = atomcoords[:, 1].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxymax]]
    zmin = atomcoords[:, 2].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxzmin]]
    zmax = atomcoords[:, 2].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxzmax]]
    x = np.arange(xmin, xmax, deltaR/BOHR)
    y = np.arange(ymin, ymax, deltaR/BOHR)
    z = np.arange(zmin, zmax, deltaR/BOHR)
    gridcoords = np.meshgrid(x, y, z)
    gridcoords = np.vstack(list(map(np.ravel, gridcoords))).T

    # [natom, ngrids] distance between an atom and a grid
    r_pX = scipy.spatial.distance.cdist(atomcoords, gridcoords)
    # delete the grids in the vdw surface and out the Rhead surface.
    # the minimum distance to any atom
    Rkmin = (r_pX - np.expand_dims(Rshort, axis=1)).min(axis=0)
    Ron = Rshort + Deltar
    Rlong = Roff - Deltar
    AJk = np.ones(r_pX.shape)  # the short-range weight
    idx = r_pX < np.expand_dims(Rshort, axis=1)
    AJk[idx] = 0
    if ifqchem:
        idx2 = (r_pX < np.expand_dims(Ron, axis=1)) * \
            (r_pX >= np.expand_dims(Rshort, axis=1))
        AJk[idx2] = tau_f(r_pX, np.expand_dims(Rshort, axis=1),
                          np.expand_dims(Ron, axis=1))[idx2]
        wLR = 1 - tau_f(Rkmin, Rlong, Roff)  # the long-range weight
        idx1 = Rkmin < Rlong
        idx2 = Rkmin > Roff
        wLR[idx1] = 1
        wLR[idx2] = 0
    else:
        wLR = np.ones(r_pX.shape[-1])  # the long-range weight
        idx = Rkmin > Roff
        wLR[idx] = 0
    w = wLR*np.prod(AJk, axis=0)  # weight for a specific poing
    idx = w <= 1.0E-14
    w = np.delete(w, idx)
    r_pX = np.delete(r_pX, idx, axis=1)
    gridcoords = np.delete(gridcoords, idx, axis=0)

    ngrids = gridcoords.shape[0]
    r_pX = cupy.array(r_pX)
    r_pX_potential = 1/r_pX
    potential_real = cupy.dot(cupy.array(
        mf.mol.atom_charges()), r_pX_potential)
    nbatch = 256*256

    # assert nbatch < ngrids
    fmol = pyscf.gto.fakemol_for_charges(gridcoords[:nbatch])
    intopt = VHFOpt(mf.mol, fmol, 'int2e')
    for ibatch in range(0, ngrids, nbatch):
        max_grid = min(ibatch+nbatch, ngrids)
        num_grids = max_grid - ibatch
        ptr = intopt.auxmol._atm[:num_grids, gto.PTR_COORD]
        intopt.auxmol._env[np.vstack(
            (ptr, ptr+1, ptr+2)).T] = gridcoords[ibatch:max_grid]
        intopt.build(1e-14, diag_block_with_triu=False, aosym=True)
        potential_real[ibatch:max_grid] -= 2.0 * \
            get_j_int3c2e_pass1(intopt, dm)[:num_grids]

    w = cupy.array(w)
    r_pX_potential_omega = r_pX_potential*w
    GXA = r_pX_potential_omega@r_pX_potential.T
    eX = r_pX_potential_omega@potential_real
    GXA_inv = cupy.linalg.inv(GXA)
    g = GXA_inv@eX
    alpha = (g.sum() - mf.mol.charge)/(GXA_inv.sum())
    q = g - alpha*GXA_inv@cupy.ones((mf.mol.natm))
    t6 = time.process_time()
    t6w = time.time()
    print("Total cpu time: ", t6 - t0)
    print("Total wall time: ", t6w - t0w)
    return q

if __name__ == '__main__':
    from gpu4pyscf.dft import rks
    
    mol = gto.Mole()
    mol.verbose = 0
    mol.output = None
    mol.atom = [
        [1 , (1. ,  0.     , 0.000)],
        [1 , (0. ,  1.     , 0.000)],
        [1 , (0. , -1.517  , 1.177)],
        [1 , (0. ,  1.517  , 1.177)] ]
    mol.basis = '631g'
    mol.unit = 'B'
    mol.build()
    mol.verbose = 6
    
    xc = 'b3lyp'
    mf = rks.RKS(mol, xc=xc)
    mf.grids.level = 5
    mf.kernel()
    charge = eval_chelpg_layer_gpu(mf)
    print(charge) # [ 0.04402311  0.11333945 -0.25767919  0.10031663]


==> plots/battery_cluster/code/dft_driver.py <==
import getpass
import gpu4pyscf
from gpu4pyscf.dft import rks, uks
import cupy
import os
import logging
import shutil
import sys
import pyscf
import time
import argparse
import numpy as np
from pyscf import lib
import mulliken
from pyscf.geomopt.geometric_solver import optimize
from gpu4pyscf.solvent import pcm
import json
from pyscf.hessian import thermo
from multiprocessing import Process, set_start_method
lib.num_threads(8)


def read_r_FOMO(mf):
    nocc = mf.mol.nelectron // 2  
    homo_index = nocc - 1
    lumo_index = nocc

    homo_energy = mf.mo_energy[homo_index]
    lumo_energy = mf.mo_energy[lumo_index]
    
    return homo_energy, lumo_energy

def read_u_FOMO(mf):

    mo_energy_alpha = mf.mo_energy[0]
    mo_energy_beta = mf.mo_energy[1] 

    nocc_alpha = (mf.mol.nelectron + mf.mol.spin) // 2  
    nocc_beta = (mf.mol.nelectron - mf.mol.spin) // 2 

    homo_energy_alpha = mo_energy_alpha[nocc_alpha - 1]
    lumo_energy_alpha = mo_energy_alpha[nocc_alpha]
    homo_energy_beta = mo_energy_beta[nocc_beta - 1]
    lumo_energy_beta = mo_energy_beta[nocc_beta]
    
    return [homo_energy_alpha, homo_energy_beta], [lumo_energy_alpha, lumo_energy_beta]


def pyscf_run(inputdata, key, params, verbose, output_folder, notconv_remote_path, success_remote_path):
    
    output=output_folder+'/mol.log'
    sys.stdout = open(output, 'w')
    sys.stderr = sys.stdout

    scf_tol = 1.0E-10
    max_scf_cycles = 100
    bas = params['basis']
    grids_level = params['grids_level']
    nlc_grids_level = params['nlc_grids_level']
    eps = params['eps']
    solvent_model = params['solvent_model']
    auxbasis = params['auxbasis']
    xc = params['xc']
    conv_params = params['conv_params']
    disp = params['disp']
    original_restricted = True
        
    spin_original = int(inputdata[key]["multiplicity"] - 1)
    if spin_original%2 == 1:
        original_restricted = False
        
    atoms = ''
    coords = np.array(inputdata[key]["structure"])
    center = coords.mean(axis=0)
    coords = coords - center
    for iatm, atom in enumerate(inputdata[key]["element"]):
        atoms += atom + ' ' + str(coords[iatm, 0]) + ' ' + \
            str(coords[iatm, 1]) + ' ' + \
            str(coords[iatm, 2]) + ';'
            
    mol_init = pyscf.M(atom=atoms,
                  basis=bas,
                  charge=inputdata[key]["charge"],
                  spin=spin_original)
    mol_init.verbose = verbose
    mol_init.max_memory = 40000
    mol_init.build()
    
    # * Create solvent model
    cm = pcm.PCM(mol_init)
    cm.radii_table = pyscf.data.radii.UFF
    cm.eps = eps  # methanol dielectric constant
    cm.method = solvent_model # or COSMO, IEF-PCM, SS(V)PE, see https://manual.q-chem.com/5.4/topic_pcm-em.html
    cm.lebedev_order = 17 # lebedev grids on the cavity surface, lebedev_order=29  <--> # of grids = 302
        
    if original_restricted:
        mfclass = rks.RKS
    else:
        mfclass = uks.UKS
    
    # * init solv optimization
    mf_solv_init = mfclass(mol_init, xc=xc, disp=disp).density_fit(auxbasis=auxbasis).PCM(cm)
    mf_solv_init.grids.level = grids_level
    mf_solv_init.nlcgrids.level = nlc_grids_level
    mf_solv_init.screen_tol = 1e-14
    mf_solv_init.chkfile = None
    mf_solv_init.max_cycle = max_scf_cycles
    mf_solv_init.conv_tol = scf_tol

    energy_list = []
    def callback(envs):
        energy_list.append(envs['energy'])
    
    mol_solv_opt = optimize(mf_solv_init, **conv_params, callback=callback)
    e_dft_solv_opt = energy_list[-1]
    
    element = [mol_init.atom_symbol(i) for i in range(mol_init.natm)]

    data_completed = {}
    data_completed[key] = {'charge': mol_init.charge, 
                           'multiplicity': int(mol_init.spin + 1),
                           'element': element,
                           'structure_init': mol_init.atom_coords(unit='A').tolist(),
                           'structure_opt': mol_solv_opt.atom_coords(unit='A').tolist(),
                           'energy': e_dft_solv_opt,
                           'params': params,
                           'software': 'gpu4pyscf'+gpu4pyscf.__version__}
    if "composition" in inputdata[key].keys():
        data_completed[key]["composition"] = inputdata[key]["composition"]

    with open(output_folder + f'/{key}.json', 'w') as file:
        json.dump(data_completed, file)

    open(success_remote_path, "w").close()
    # logging.info(f"Calculation finished, key: {key}")
    return 


if __name__ == "__main__":

    SUCCESS_FLAG = "_SUCCESS"
    NOTCONVERGE_FLAG = "_NOT_CONVERGE"
    
    logging.basicConfig(
        level=logging.INFO,
        format='%(asctime)-15s [%(filename)s:%(lineno)d] %(levelname)s %(message)s'
    )

    parser = argparse.ArgumentParser(
        description='Run SCF, grad Hessian in GPU4PySCF for molecules')
    parser.add_argument('--param_json', type=str, required=True)
    parser.add_argument('--batch', type=str, required=True)
    parser.add_argument('--verbose', type=int, default=4)
    parser.add_argument('--input', type=str, required=True)
    parser.add_argument('--destination', type=str, required=True)

    args = parser.parse_args()
    verbose = args.verbose
    destination = args.destination
    batch = args.batch
    param_json = args.param_json
    input_file = args.input
    key = input_file.split('/')[-1].replace('_source.json', '')
    inputdata = json.load(open(input_file))
    
    with open(param_json) as f:
        params = json.load(f)

    login = getpass.getuser()  # Real user affecting ownership of created files & folders
    assert login == 'tiger'
    outputdir = os.path.join(destination, batch)
    if not os.path.exists(outputdir):
        os.mkdir(outputdir)

    output_folder = destination + '/' + batch + '/' + key + '_out'
    success_remote_path = os.path.join(output_folder, SUCCESS_FLAG)
    notconv_remote_path = os.path.join(output_folder, NOTCONVERGE_FLAG)
    if not os.path.exists(output_folder):
        logging.info(f"Creating output folder {output_folder}")
        os.mkdir(output_folder)
    elif os.path.exists(success_remote_path):
        logging.info(
            f"Found success flag at {success_remote_path}, skip task.")
        exit()
    elif os.path.exists(notconv_remote_path):
        logging.info(
            f"Found not-converge flag at {notconv_remote_path}, skip task.")
        exit()
    else:
        logging.info(
            f"Output folder {output_folder} exists, but no success flag. Cleaning up...")
        shutil.rmtree(output_folder)
        os.mkdir(output_folder)


    cpu_count = os.environ.get("AI4S_CPU")
    mem_count = os.environ.get("AI4S_MEMORY")
    invt_id = os.environ.get("AI4S_INVOCATION_ID")
    invt_name = os.environ.get("AI4S_INVOCATION_NAME")
    start_time = time.time()

    set_start_method('spawn')
    p = Process(target=pyscf_run, args=(inputdata, key, params, verbose,
                output_folder, notconv_remote_path, success_remote_path, ))
    p.start()

    timeout_flag = False
    while p.exitcode is None:
        time.sleep(1)

    duration = int(time.time() - start_time)

    if p.exitcode:
        # metrics_client.emit_timer("debug", duration, tags=tags)
        logging.error("PySCF exit with error.")
        if timeout_flag:
            raise RuntimeError("TIMEOUT.")
        else:
            raise RuntimeError("PySCF exit with error.")
    else:
        pass
        # metrics_client.emit_timer("success", duration, tags=tags)

    if os.path.exists(notconv_remote_path):
        logging.info(
            f"SCF not converged!!!")
        exit()


==> plots/battery_cluster/code/mmcharges.py <==
import numpy as np
import scipy
import pyscf


def _solid_harmonics_factor(l):
    return np.sqrt(4*np.pi/(2*l + 1))


def _solid_harmonics_cart2tracelss(l, solid):
    """Transform solid harmonic from cartesian to traceless-spherical form

    Args:
        l (int): the angular momentum
        solid (np.array): multipole or spherical harmonics(without dividing r) in cartesian form, the first dimension
            can be negelected.

    Returns:
        np.array with (ntot) or (ntot, natoms) shape: ntot = 2*l+1
    """
    factor = _solid_harmonics_factor(l)
    if l == 4:
        sqrt35_1pi = np.sqrt(35/np.pi)
        sqrt35_2pi = np.sqrt(35*0.5/np.pi)
        sqrt5_1pi = np.sqrt(5/np.pi)
        sqrt5_2pi = np.sqrt(5*0.5/np.pi)
        A4m4 = factor*0.75*sqrt35_1pi * \
            (solid[..., 0, 0, 0, 1] - solid[..., 0, 1, 1, 1])
        A4m3 = factor*0.75*sqrt35_2pi * \
            (3*solid[..., 0, 0, 1, 2] - solid[..., 1, 1, 1, 2])
        A4m2 = factor*0.75*sqrt5_1pi * \
            (6*solid[..., 0, 1, 2, 2] -
             solid[..., 0, 0, 0, 1] - solid[..., 0, 1, 1, 1])
        A4m1 = factor*0.75*sqrt5_2pi * \
            (4*solid[..., 1, 2, 2, 2] - 3 *
             solid[..., 0, 0, 1, 2] - 3*solid[..., 1, 1, 1, 2])
        r2 = solid[..., 0, 0, 0, 0] + solid[..., 1, 1, 1, 1] + solid[..., 2, 2, 2, 2] + \
            2*solid[..., 0, 0, 1, 1] + 2 * \
            solid[..., 0, 0, 2, 2] + 2*solid[..., 1, 1, 2, 2]
        A40 = factor*0.1875 * \
            np.sqrt(1/np.pi)*(5*solid[..., 2, 2, 2, 2] - 30 *
                              solid[..., 0, 0, 2, 2] - 30*solid[..., 1, 1, 2, 2] + 3*r2)
        A4p1 = factor*0.75*sqrt5_2pi * \
            (4*solid[..., 0, 2, 2, 2] - 3 *
             solid[..., 0, 0, 0, 2] - 3*solid[..., 0, 1, 1, 2])
        A4p2 = factor*0.375*sqrt5_1pi * \
            (6*solid[..., 0, 0, 2, 2] - solid[..., 0, 0, 0, 0] -
             6*solid[..., 1, 1, 2, 2] + solid[..., 1, 1, 1, 1])
        A4p3 = factor*0.75*sqrt35_2pi * \
            (solid[..., 0, 0, 0, 2] - 3*solid[..., 0, 1, 1, 2])
        A4p4 = factor*0.1875*sqrt35_1pi * \
            (solid[..., 0, 0, 0, 0] - 6 *
             solid[..., 0, 0, 1, 1] + solid[..., 1, 1, 1, 1])
        finallist = [A4m4, A4m3, A4m2, A4m1, A40, A4p1, A4p2, A4p3, A4p4]
    elif l == 3:
        sqrt35pi = np.sqrt(35*0.5/np.pi)
        sqrt21pi = np.sqrt(21*0.5/np.pi)
        sqrt105pi = np.sqrt(105/np.pi)
        A3m3 = factor*0.25*sqrt35pi * \
            (3*solid[..., 0, 0, 1] - solid[..., 1, 1, 1])
        A3m2 = factor*0.5*sqrt105pi*solid[..., 0, 1, 2]
        A3m1 = factor*0.25*sqrt21pi * \
            (4*solid[..., 1, 2, 2] -
             solid[..., 0, 0, 1] - solid[..., 1, 1, 1])
        A30 = factor*0.25 * \
            np.sqrt(7/np.pi)*(2*solid[..., 2, 2, 2] -
                              3*solid[..., 0, 0, 2] - 3*solid[..., 1, 1, 2])
        A3p1 = factor*0.25*sqrt21pi * \
            (4*solid[..., 0, 2, 2] -
             solid[..., 0, 0, 0] - solid[..., 0, 1, 1])
        A3p2 = factor*0.25*sqrt105pi * \
            (solid[..., 0, 0, 2] - solid[..., 1, 1, 2])
        A3p3 = factor*0.25*sqrt35pi * \
            (solid[..., 0, 0, 0] - 3*solid[..., 0, 1, 1])
        finallist = [A3m3, A3m2, A3m1, A30, A3p1, A3p2, A3p3]
    elif l == 2:
        sqrt15pi = np.sqrt(15/np.pi)
        A2m2 = factor*0.5 * sqrt15pi*solid[..., 0, 1]
        A2m1 = factor*0.5 * sqrt15pi*solid[..., 1, 2]
        A20 = factor*0.25 * \
            np.sqrt(5/np.pi)*(2*solid[..., 2, 2] -
                              solid[..., 0, 0] - solid[..., 1, 1])
        A2p1 = factor*0.5 * sqrt15pi*solid[..., 0, 2]
        A2p2 = factor*0.25*sqrt15pi*(solid[..., 0, 0] - solid[..., 1, 1])
        finallist = [A2m2, A2m1, A20, A2p1, A2p2]
    elif l == 1:
        sqrt34pi = np.sqrt(0.75/np.pi)
        A1m1 = factor*sqrt34pi*solid[..., 1]
        A10 = factor*sqrt34pi*solid[..., 2]
        A1p1 = factor*sqrt34pi*solid[..., 0]
        finallist = [A1m1, A10, A1p1]
    elif l == 0:
        return solid*factor
    if type(finallist[0]) is np.ndarray:
        return np.concatenate(finallist)
    else:
        return np.array(finallist)


def _get_cart_product_atoms(coords, l):
    if l == 4:
        hex_atom = np.einsum('Ai,Aj,Ak,Al->Aijkl',
                             coords, coords, coords, coords)
        return hex_atom
    elif l == 3:
        oct_atom = np.einsum('Ai,Aj,Ak->Aijk',
                             coords, coords, coords)
        return oct_atom
    elif l == 2:
        qua_atom = np.einsum('Ai,Aj->Aij',
                             coords, coords)
        return qua_atom
    elif l == 1:
        return coords
    elif l == 0:
        return 0.5/np.sqrt(np.pi)*np.ones((coords.shape[0], 1))


def _get_cart_product(mf, l, option="atom"):
    """
    calculate the coordinate product
    """
    if option.upper()[0] == 'A':
        coords = mf.mol.atom_coords()
        return _get_cart_product_atoms(coords, l)

    elif option.upper()[0] == 'E':
        if l == 4:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_hex = mf.mol.intor("int1e_rrrr")
            hex_e = np.einsum('iuv,vu->i', int_hex,
                              mf.make_rdm1()).reshape(3, 3, 3, 3)
            return hex_e
        elif l == 3:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_oct = mf.mol.intor("int1e_rrr")
            oct_e = np.einsum('iuv,vu->i', int_oct,
                              mf.make_rdm1()).reshape(3, 3, 3)
            return oct_e
        elif l == 2:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_qua = mf.mol.intor("int1e_rr")
            qua_e = np.einsum('iuv,vu->i', int_qua,
                              mf.make_rdm1()).reshape(3, 3)
            return qua_e
        elif l == 1:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_dip = mf.mol.intor("int1e_r")
            dip_e = np.einsum('iuv,vu->i', int_dip,
                              mf.make_rdm1()).reshape(3)
            return dip_e
        elif l == 0:
            S = mf.mol.intor('int1e_ovlp')
            return 0.5/np.sqrt(np.pi)*np.trace(mf.make_rdm1()@S)


def _charge_spherical(charges, solid_harmonic, l):
    """
    contract the coordinate product with the charges
    """
    if l == 4:
        multipole_solid = np.einsum('Aijkl,A->ijkl', solid_harmonic, charges)
        return multipole_solid
    elif l == 3:
        multipole_solid = np.einsum('Aijk,A->ijk', solid_harmonic, charges)
        return multipole_solid
    elif l == 2:
        multipole_solid = np.einsum('Aij,A->ij', solid_harmonic, charges)
        return multipole_solid
    elif l == 1:
        multipole_solid = np.einsum('Ai,A->i', solid_harmonic, charges)
        return multipole_solid
    elif l == 0:
        return np.einsum('A,A->', solid_harmonic[:, 0], charges)


def _swap_multipole_2_traceless(multipole, l):
    """
    convert to the qchem traceless sequence of the multipoles
    """
    if l == 4:
        return (multipole[4], multipole[5], multipole[3], multipole[6], multipole[2], multipole[7], multipole[1], multipole[8], multipole[0])
    elif l == 3:
        return (multipole[3], multipole[4], multipole[2], multipole[5], multipole[1], multipole[6], multipole[0])
    elif l == 2:
        return (multipole[2], multipole[3], multipole[1], multipole[4], multipole[0])
    elif l == 1:
        return (multipole[1], multipole[2], multipole[0])
    elif l == 0:
        return (multipole)


def _swap_multipole_2_cart(multipole, l):
    """
    convert to the qchem traceless sequence of the multipoles
    """
    if l == 4:
        return (multipole[0, 0, 0, 0], multipole[0, 0, 0, 1], multipole[0, 0, 1, 1],
                multipole[0, 1, 1, 1], multipole[1,
                                                 1, 1, 1], multipole[0, 0, 0, 2],
                multipole[0, 0, 1, 2], multipole[0,
                                                 1, 1, 2], multipole[1, 1, 1, 2],
                multipole[0, 0, 2, 2], multipole[0,
                                                 1, 2, 2], multipole[1, 1, 2, 2],
                multipole[0, 2, 2, 2], multipole[1, 2, 2, 2], multipole[2, 2, 2, 2])
    elif l == 3:
        return (multipole[0, 0, 0], multipole[0, 0, 1], multipole[0, 1, 1],
                multipole[1, 1, 1], multipole[0, 0, 2], multipole[0, 1, 2],
                multipole[1, 1, 2], multipole[0, 2, 2], multipole[1, 2, 2],
                multipole[2, 2, 2])
    elif l == 2:
        return (multipole[0, 0], multipole[0, 1], multipole[1, 1],
                multipole[0, 2], multipole[1, 2], multipole[2, 2])
    elif l == 1:
        return (multipole[0], multipole[1], multipole[2])
    elif l == 0:
        return (multipole)


def get_multipole(mf, l, option="inner"):

    solid_harmonic_atom = _get_cart_product(mf, l, option="atom")
    multipole_solid = _charge_spherical(
        mf.mol.atom_charges(), solid_harmonic_atom, l)

    solid_harmonic_ele = _get_cart_product(mf, l, option="electron")

    if option.upper()[0] == 'I':
        traceless_atom = _solid_harmonics_cart2tracelss(l, multipole_solid)
        traceless_ele = _solid_harmonics_cart2tracelss(l, solid_harmonic_ele)
        multipole_traceless = traceless_atom - traceless_ele
        return multipole_traceless
    elif option.upper()[0] == 'T':
        traceless_atom = _solid_harmonics_cart2tracelss(l, multipole_solid)
        traceless_ele = _solid_harmonics_cart2tracelss(l, solid_harmonic_ele)
        multipole_traceless = traceless_atom - traceless_ele
        multipole_traceless *= pyscf.data.nist.BOHR**(
            l-1)*pyscf.data.nist.AU2DEBYE
        multipole_traceless = _swap_multipole_2_traceless(
            multipole_traceless, l)
        return multipole_traceless
    elif option.upper()[0] == 'C':
        multipole = multipole_solid - solid_harmonic_ele
        multipole *= pyscf.data.nist.BOHR**(l-1)*pyscf.data.nist.AU2DEBYE
        multipole = _swap_multipole_2_cart(multipole, l)
        return multipole


def get_multipole_point_charge(q, coords, l, option="inner"):
    coord_prod = _get_cart_product_atoms(coords, l)
    multipole_solid = _charge_spherical(q, coord_prod, l)

    if option.upper()[0] == 'I':
        multipole_traceless = _solid_harmonics_cart2tracelss(
            l, multipole_solid)
        return multipole_traceless
    elif option.upper()[0] == 'T':
        multipole_traceless = _solid_harmonics_cart2tracelss(
            l, multipole_solid)
        multipole_traceless *= pyscf.data.nist.BOHR**(
            l-1)*pyscf.data.nist.AU2DEBYE
        multipole_traceless = _swap_multipole_2_traceless(
            multipole_traceless, l)
        return multipole_traceless
    elif option.upper()[0] == 'C':
        multipole = multipole_solid
        multipole *= pyscf.data.nist.BOHR**(l-1)*pyscf.data.nist.AU2DEBYE
        multipole = _swap_multipole_2_cart(multipole, l)
        return multipole


def mm_charges(mf):

    natoms = mf.mol.natm
    Lsum = [1, 4, 9, 16, 25]
    # L     0  1  2   3   4
    lmax = 0
    if natoms > 25:
        raise NotImplementedError(
            "The calculation of MM charges for more than 25 atoms is not implemented.")
    for l, ltot in enumerate(Lsum):
        if natoms >= ltot:
            lmax = l

    solid_harmonic_atom = _get_cart_product(mf, 0, option="atom")
    R_A_lm = _solid_harmonics_cart2tracelss(0, solid_harmonic_atom)
    multipole_real = np.array([mf.mol.charge])

    for l in range(1, min(lmax, 4) + 1):
        solid_harmonic_atom = _get_cart_product(mf, l, option="atom")
        traceless_atom = _solid_harmonics_cart2tracelss(
            l, solid_harmonic_atom)
        R_A_lm = np.concatenate(
            [R_A_lm, traceless_atom.reshape(-1, natoms).T], axis=1)
        multipole_real_l = get_multipole(mf, l, option="inner")
        multipole_real = np.concatenate([multipole_real, multipole_real_l])

    if natoms == Lsum[lmax]:
        q = np.linalg.solve(R_A_lm.T, multipole_real)
        return q
    else:
        solid_harmonic_atom_lmax = _get_cart_product(
            mf, lmax+1, option="atom")
        R_A_lm_max = _solid_harmonics_cart2tracelss(
            lmax+1, solid_harmonic_atom_lmax).reshape(-1, natoms).T
        R_lm_max = get_multipole(mf, lmax+1, option="inner")
        A_L_AX = R_A_lm_max@R_A_lm_max.T
        GL_X = np.einsum('m,Am->A', R_lm_max, R_A_lm_max)
        Atot = np.block([[A_L_AX,   R_A_lm],
                         [R_A_lm.T, np.zeros((R_A_lm.shape[-1], R_A_lm.shape[-1]))]])
        btot = np.concatenate([GL_X, multipole_real])
        q = np.linalg.solve(Atot, btot)
        return q[:natoms]


def mm_charges_opt(mf, nignore=0):

    natoms = mf.mol.natm
    charge = mf.mol.charge
    Lsum = [1, 4, 9, 16, 25]
    # L     0  1  2   3   4
    lmax = 0
    for l, ltot in enumerate(Lsum):
        if natoms >= ltot:
            lmax = l

    if natoms == Lsum[lmax]:
        ncal = lmax
    else:
        ncal = lmax + 1

    assert (lmax-nignore >= 0), "At least the total charge should be the same"

    if ncal >= 4:
        hexapole = get_multipole(mf, 4)
    if ncal >= 3:
        octopole = get_multipole(mf, 3)
    if ncal >= 2:
        quadrupole = get_multipole(mf, 2)
    if ncal >= 1:
        dipole = get_multipole(mf, 1)
    Q = get_multipole(mf, 0)

    coords = mf.mol.atom_coords(unit='B')

    def obj0(q):
        return (np.sum(q) - charge)**2

    def obj1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return np.sum((dipole_new - dipole)**2)

    def obj2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return np.sum((quadrupole_new - quadrupole)**2)

    def obj3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return np.sum((octopole_new - octopole)**2)

    def obj4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return np.sum((hexapole_new - hexapole)**2)

    fundict = {
        0: obj0, 1: obj1, 2: obj2, 3: obj3, 4: obj4
    }

    def obj(q):
        loss = 0
        for i in range(lmax+1-nignore, ncal+1):
            loss += fundict[i](q)
        return loss

    def con0(q):
        return np.sum(q) - charge

    def con1m1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[-1] - dipole[-1]

    def con10(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[0] - dipole[0]

    def con1p1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[1] - dipole[1]

    def con2m2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[-2] - quadrupole[-2]

    def con2m1(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[-1] - quadrupole[-1]

    def con20(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[0] - quadrupole[0]

    def con2p1(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[1] - quadrupole[1]

    def con2p2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[2] - quadrupole[2]

    def con3m3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-3] - octopole[-3]

    def con3m2(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-2] - octopole[-2]

    def con3m1(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-1] - octopole[-1]

    def con30(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[0] - octopole[0]

    def con3p1(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[1] - octopole[1]

    def con3p2(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[2] - octopole[2]

    def con3p3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[3] - octopole[3]

    def con4m4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-4] - hexapole[-4]

    def con4m3(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-3] - hexapole[-3]

    def con4m2(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-2] - hexapole[-2]

    def con4m1(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-1] - hexapole[-1]

    def con40(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[0] - hexapole[0]

    def con4p1(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[1] - hexapole[1]

    def con4p2(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[2] - hexapole[2]

    def con4p3(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[3] - hexapole[3]

    def con4p4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[4] - hexapole[4]

    consdict = {
        0: [con0],
        1: [con1m1, con10, con1p1],
        2: [con2m2, con2m1, con20, con2p1, con2p2],
        3: [con3m3, con3m2, con3m1, con30, con3p1, con3p2, con3p3],
        4: [con4m4, con4m3, con4m2, con4m1, con40, con4p1, con4p2, con4p3, con4p4]
    }

    cons = []
    for i in range(0, lmax+1-nignore):
        for func in consdict[i]:
            cons.append({"type": "eq", "fun": func})

    qinit = np.array([charge / natoms for _ in range(natoms)])
    res = scipy.optimize.minimize(obj, x0=qinit, constraints=cons, tol=1.0E-6)

    return res.x


==> plots/battery_cluster/code/mulliken.py <==
import numpy as np


def cal_mulliken(mf):
    s = mf.mol.intor('int1e_ovlp')
    pop_basis = np.einsum('ij,ji->i', mf.make_rdm1(), s)
    chg = np.zeros(mf.mol.natm)
    for i, s in enumerate(mf.mol.ao_labels(fmt=None)):
        chg[s[0]] += pop_basis[i]
    chg = mf.mol.atom_charges() - chg
    return chg


==> plots/ecwindow/code/chelpg.py <==
import os
import shutil
import pyscf
import time
import cupy
import numpy as np
import argparse
import scipy
import ctypes
from pyscf import lib, gto
from pyscf.scf import _vhf
from pyscf.dft import rks
from gpu4pyscf.df import int3c2e
from gpu4pyscf.scf.hf import BasisProdCache
from gpu4pyscf.lib.cupy_helper import load_library, block_c2s_diag
libgint = load_library('libgint')
libgvhf = load_library('libgvhf')
lib.num_threads(8)


def get_j_int3c2e_pass1(intopt, dm0):
    '''
    get rhoj pass1 for int3c2e
    '''
    n_dm = 1

    naux = intopt.naux
    rhoj = cupy.zeros([naux])
    coeff = intopt.coeff
    dm_cart = cupy.einsum('pi,ij,qj->pq', coeff, dm0, coeff)

    num_cp_ij = [len(log_qs) for log_qs in intopt.log_qs]
    num_cp_kl = [len(log_qs) for log_qs in intopt.aux_log_qs]

    bins_locs_ij = np.append(0, np.cumsum(num_cp_ij)).astype(np.int32)
    bins_locs_kl = np.append(0, np.cumsum(num_cp_kl)).astype(np.int32)

    ncp_ij = len(intopt.log_qs)
    ncp_kl = len(intopt.aux_log_qs)
    norb = dm_cart.shape[0]
    err = libgvhf.GINTbuild_j_int3c2e_pass1(
        intopt.bpcache,
        ctypes.cast(dm_cart.data.ptr, ctypes.c_void_p),
        ctypes.cast(rhoj.data.ptr, ctypes.c_void_p),
        ctypes.c_int(norb),
        ctypes.c_int(naux),
        ctypes.c_int(n_dm),
        bins_locs_ij.ctypes.data_as(ctypes.c_void_p),
        bins_locs_kl.ctypes.data_as(ctypes.c_void_p),
        ctypes.c_int(ncp_ij),
        ctypes.c_int(ncp_kl))
    if err != 0:
        raise RuntimeError('CUDA error in get_j_pass1')
    return rhoj


class VHFOpt(_vhf.VHFOpt):
    def __init__(self, mol, auxmol, intor, prescreen='CVHFnoscreen',
                 qcondname='CVHFsetnr_direct_scf', dmcondname=None):
        # use local basis_seg_contraction for efficiency
        self.mol = int3c2e.basis_seg_contraction(mol, allow_replica=True)
        self.auxmol = int3c2e.basis_seg_contraction(auxmol, allow_replica=True)
        '''
        # Note mol._bas will be sorted in .build() method. VHFOpt should be
        # initialized after mol._bas updated.
        '''
        self.nao = self.mol.nao
        self.naux = self.auxmol.nao

        self._intor = intor
        self._prescreen = prescreen
        self._qcondname = qcondname
        self._dmcondname = dmcondname

        self.bpcache = None

        self.sorted_auxmol = None
        self.sorted_mol = None

        self.cart_ao_idx = None
        self.sph_ao_idx = None
        self.cart_aux_idx = None
        self.sph_aux_idx = None

        self.cart_ao_loc = []
        self.cart_aux_loc = []
        self.sph_ao_loc = []
        self.sph_aux_loc = []

        self.cart2sph = None
        self.aux_cart2sph = None

        self.angular = None
        self.aux_angular = None

        self.cp_idx = None
        self.cp_jdx = None

        self.log_qs = None
        self.aux_log_qs = None

    def clear(self):
        _vhf.VHFOpt.__del__(self)
        libgvhf.GINTdel_basis_prod(ctypes.byref(self.bpcache))
        return self

    def __del__(self):
        try:
            self.clear()
        except AttributeError:
            pass

    def build(self, cutoff=1e-14, group_size=None,
              group_size_aux=None, diag_block_with_triu=False, aosym=False):
        '''
        int3c2e is based on int2e with (ao,ao|aux,1)
        a tot_mol is created with concatenating [mol, fake_mol, aux_mol]
        we will pair (ao,ao) and (aux,1) separately.
        '''
        sorted_mol, sorted_idx, uniq_l_ctr, l_ctr_counts = int3c2e.sort_mol(
            self.mol)
        if group_size is not None:
            uniq_l_ctr, l_ctr_counts = int3c2e._split_l_ctr_groups(
                uniq_l_ctr, l_ctr_counts, group_size)
        self.sorted_mol = sorted_mol

        # sort fake mol
        fake_mol = int3c2e.make_fake_mol()
        _, _, fake_uniq_l_ctr, fake_l_ctr_counts = int3c2e.sort_mol(fake_mol)

        # sort auxiliary mol
        sorted_auxmol, sorted_aux_idx, aux_uniq_l_ctr, aux_l_ctr_counts = int3c2e.sort_mol(
            self.auxmol)
        if group_size_aux is not None:
            aux_uniq_l_ctr, aux_l_ctr_counts = int3c2e._split_l_ctr_groups(
                aux_uniq_l_ctr, aux_l_ctr_counts, group_size_aux)
        self.sorted_auxmol = sorted_auxmol
        tmp_mol = gto.mole.conc_mol(fake_mol, sorted_auxmol)
        tot_mol = gto.mole.conc_mol(sorted_mol, tmp_mol)

        # Initialize vhfopt after reordering mol._bas
        _vhf.VHFOpt.__init__(self, sorted_mol, self._intor, self._prescreen,
                             self._qcondname, self._dmcondname)
        self.direct_scf_tol = cutoff

        # TODO: is it more accurate to filter with overlap_cond (or exp_cond)?
        q_cond = self.get_q_cond()
        l_ctr_offsets = np.append(0, np.cumsum(l_ctr_counts))
        log_qs, pair2bra, pair2ket = int3c2e.get_pairing(
            l_ctr_offsets, l_ctr_offsets, q_cond,
            diag_block_with_triu=diag_block_with_triu, aosym=aosym)
        self.log_qs = log_qs.copy()

        # contraction coefficient for ao basis
        cart_ao_loc = self.sorted_mol.ao_loc_nr(cart=True)
        sph_ao_loc = self.sorted_mol.ao_loc_nr(cart=False)
        self.cart_ao_loc = [cart_ao_loc[cp] for cp in l_ctr_offsets]
        self.sph_ao_loc = [sph_ao_loc[cp] for cp in l_ctr_offsets]
        self.angular = [l[0] for l in uniq_l_ctr]

        cart_ao_loc = self.mol.ao_loc_nr(cart=True)
        sph_ao_loc = self.mol.ao_loc_nr(cart=False)
        nao = sph_ao_loc[-1]
        ao_idx = np.array_split(np.arange(nao), sph_ao_loc[1:-1])
        self.sph_ao_idx = np.hstack([ao_idx[i] for i in sorted_idx])

        # cartesian ao index
        nao = cart_ao_loc[-1]
        ao_idx = np.array_split(np.arange(nao), cart_ao_loc[1:-1])
        self.cart_ao_idx = np.hstack([ao_idx[i] for i in sorted_idx])
        ncart = cart_ao_loc[-1]
        nsph = sph_ao_loc[-1]
        self.cart2sph = block_c2s_diag(ncart, nsph, self.angular, l_ctr_counts)
        inv_idx = np.argsort(self.sph_ao_idx, kind='stable').astype(np.int32)
        self.coeff = self.cart2sph[:, inv_idx]

        # pairing auxiliary basis with fake basis set
        fake_l_ctr_offsets = np.append(0, np.cumsum(fake_l_ctr_counts))
        fake_l_ctr_offsets += l_ctr_offsets[-1]

        aux_l_ctr_offsets = np.append(0, np.cumsum(aux_l_ctr_counts))

        # contraction coefficient for auxiliary basis
        cart_aux_loc = self.sorted_auxmol.ao_loc_nr(cart=True)
        sph_aux_loc = self.sorted_auxmol.ao_loc_nr(cart=False)
        self.cart_aux_loc = [cart_aux_loc[cp] for cp in aux_l_ctr_offsets]
        self.sph_aux_loc = [sph_aux_loc[cp] for cp in aux_l_ctr_offsets]
        self.aux_angular = [l[0] for l in aux_uniq_l_ctr]

        cart_aux_loc = self.auxmol.ao_loc_nr(cart=True)
        sph_aux_loc = self.auxmol.ao_loc_nr(cart=False)
        ncart = cart_aux_loc[-1]
        nsph = sph_aux_loc[-1]
        # inv_idx = np.argsort(self.sph_aux_idx, kind='stable').astype(np.int32)
        aux_l_ctr_offsets += fake_l_ctr_offsets[-1]

        # hardcoded for grids
        aux_pair2bra = [np.arange(aux_l_ctr_offsets[0], aux_l_ctr_offsets[-1])]
        aux_pair2ket = [np.ones(ncart) * fake_l_ctr_offsets[0]]
        aux_log_qs = [np.ones(ncart)]

        self.aux_log_qs = aux_log_qs.copy()
        pair2bra += aux_pair2bra
        pair2ket += aux_pair2ket

        uniq_l_ctr = np.concatenate(
            [uniq_l_ctr, fake_uniq_l_ctr, aux_uniq_l_ctr])
        l_ctr_offsets = np.concatenate([
            l_ctr_offsets,
            fake_l_ctr_offsets[1:],
            aux_l_ctr_offsets[1:]])

        bas_pair2shls = np.hstack(
            pair2bra + pair2ket).astype(np.int32).reshape(2, -1)
        bas_pairs_locs = np.append(0, np.cumsum(
            [x.size for x in pair2bra])).astype(np.int32)
        log_qs = log_qs + aux_log_qs
        ao_loc = tot_mol.ao_loc_nr(cart=True)
        ncptype = len(log_qs)

        self.bpcache = ctypes.POINTER(BasisProdCache)()
        if diag_block_with_triu:
            scale_shellpair_diag = 1.
        else:
            scale_shellpair_diag = 0.5
        libgint.GINTinit_basis_prod(
            ctypes.byref(self.bpcache), ctypes.c_double(scale_shellpair_diag),
            ao_loc.ctypes.data_as(ctypes.c_void_p),
            bas_pair2shls.ctypes.data_as(ctypes.c_void_p),
            bas_pairs_locs.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(ncptype),
            tot_mol._atm.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(tot_mol.natm),
            tot_mol._bas.ctypes.data_as(
                ctypes.c_void_p), ctypes.c_int(tot_mol.nbas),
            tot_mol._env.ctypes.data_as(ctypes.c_void_p))
        self.bas_pairs_locs = bas_pairs_locs
        ncptype = len(self.log_qs)
        if aosym:
            self.cp_idx, self.cp_jdx = np.tril_indices(ncptype)
        else:
            nl = int(round(np.sqrt(ncptype)))
            self.cp_idx, self.cp_jdx = np.unravel_index(
                np.arange(ncptype), (nl, nl))


def eval_chelpg_layer_gpu(mf, deltaR=0.3, Rhead=2.8, ifqchem=True):
    """Cal chelpg charge

    Args:
        mf: mean field object in pyscf
        deltaR (float, optional): the intervel in the cube. Defaults to 0.3.
        Rhead (float, optional): the head length. Defaults to 3.0.
        ifqchem (bool, optional): whether use the modification in qchem. Defaults to True.

    Returns:
        numpy.array: charges
    """
    import time
    t0 = time.process_time()
    t0w = time.time()
    BOHR = 0.52917721092  # Angstroms
    atomcoords = mf.mol.atom_coords(unit='B')
    dm = cupy.array(mf.make_rdm1())
    RVDW_bondi = {1: 1.1/BOHR, 2: 1.40/BOHR,
                  3: 1.82/BOHR, 6: 1.70/BOHR, 7: 1.55/BOHR, 8: 1.52/BOHR, 9: 1.47/BOHR, 10: 1.54/BOHR,
                  11: 2.27/BOHR, 12: 1.73/BOHR, 14: 2.10/BOHR, 15: 1.80/BOHR, 16: 1.80/BOHR, 17: 1.75/BOHR, 18: 1.88/BOHR,
                  19: 2.75/BOHR, 35: 1.85/BOHR}

    Roff = Rhead/BOHR
    Deltar = 0.1

    # smoothing function
    def tau_f(R, Rcut, Roff):
        return (R - Rcut)**2 * (3*Roff - Rcut - 2*R) / (Roff - Rcut)**3

    Rshort = np.array([RVDW_bondi[iatom] for iatom in mf.mol._atm[:, 0]])
    idxxmin = np.argmin(atomcoords[:, 0] - Rshort)
    idxxmax = np.argmax(atomcoords[:, 0] + Rshort)
    idxymin = np.argmin(atomcoords[:, 1] - Rshort)
    idxymax = np.argmax(atomcoords[:, 1] + Rshort)
    idxzmin = np.argmin(atomcoords[:, 2] - Rshort)
    idxzmax = np.argmax(atomcoords[:, 2] + Rshort)
    atomtypes = np.array(mf.mol._atm[:, 0])
    # Generate the grids in the cube
    xmin = atomcoords[:, 0].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxxmin]]
    xmax = atomcoords[:, 0].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxxmax]]
    ymin = atomcoords[:, 1].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxymin]]
    ymax = atomcoords[:, 1].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxymax]]
    zmin = atomcoords[:, 2].min() - Rhead/BOHR - RVDW_bondi[atomtypes[idxzmin]]
    zmax = atomcoords[:, 2].max() + Rhead/BOHR + RVDW_bondi[atomtypes[idxzmax]]
    x = np.arange(xmin, xmax, deltaR/BOHR)
    y = np.arange(ymin, ymax, deltaR/BOHR)
    z = np.arange(zmin, zmax, deltaR/BOHR)
    gridcoords = np.meshgrid(x, y, z)
    gridcoords = np.vstack(list(map(np.ravel, gridcoords))).T

    # [natom, ngrids] distance between an atom and a grid
    r_pX = scipy.spatial.distance.cdist(atomcoords, gridcoords)
    # delete the grids in the vdw surface and out the Rhead surface.
    # the minimum distance to any atom
    Rkmin = (r_pX - np.expand_dims(Rshort, axis=1)).min(axis=0)
    Ron = Rshort + Deltar
    Rlong = Roff - Deltar
    AJk = np.ones(r_pX.shape)  # the short-range weight
    idx = r_pX < np.expand_dims(Rshort, axis=1)
    AJk[idx] = 0
    if ifqchem:
        idx2 = (r_pX < np.expand_dims(Ron, axis=1)) * \
            (r_pX >= np.expand_dims(Rshort, axis=1))
        AJk[idx2] = tau_f(r_pX, np.expand_dims(Rshort, axis=1),
                          np.expand_dims(Ron, axis=1))[idx2]
        wLR = 1 - tau_f(Rkmin, Rlong, Roff)  # the long-range weight
        idx1 = Rkmin < Rlong
        idx2 = Rkmin > Roff
        wLR[idx1] = 1
        wLR[idx2] = 0
    else:
        wLR = np.ones(r_pX.shape[-1])  # the long-range weight
        idx = Rkmin > Roff
        wLR[idx] = 0
    w = wLR*np.prod(AJk, axis=0)  # weight for a specific poing
    idx = w <= 1.0E-14
    w = np.delete(w, idx)
    r_pX = np.delete(r_pX, idx, axis=1)
    gridcoords = np.delete(gridcoords, idx, axis=0)

    ngrids = gridcoords.shape[0]
    r_pX = cupy.array(r_pX)
    r_pX_potential = 1/r_pX
    potential_real = cupy.dot(cupy.array(
        mf.mol.atom_charges()), r_pX_potential)
    nbatch = 256*256

    # assert nbatch < ngrids
    fmol = pyscf.gto.fakemol_for_charges(gridcoords[:nbatch])
    intopt = VHFOpt(mf.mol, fmol, 'int2e')
    for ibatch in range(0, ngrids, nbatch):
        max_grid = min(ibatch+nbatch, ngrids)
        num_grids = max_grid - ibatch
        ptr = intopt.auxmol._atm[:num_grids, gto.PTR_COORD]
        intopt.auxmol._env[np.vstack(
            (ptr, ptr+1, ptr+2)).T] = gridcoords[ibatch:max_grid]
        intopt.build(1e-14, diag_block_with_triu=False, aosym=True)
        potential_real[ibatch:max_grid] -= 2.0 * \
            get_j_int3c2e_pass1(intopt, dm)[:num_grids]

    w = cupy.array(w)
    r_pX_potential_omega = r_pX_potential*w
    GXA = r_pX_potential_omega@r_pX_potential.T
    eX = r_pX_potential_omega@potential_real
    GXA_inv = cupy.linalg.inv(GXA)
    g = GXA_inv@eX
    alpha = (g.sum() - mf.mol.charge)/(GXA_inv.sum())
    q = g - alpha*GXA_inv@cupy.ones((mf.mol.natm))
    t6 = time.process_time()
    t6w = time.time()
    print("Total cpu time: ", t6 - t0)
    print("Total wall time: ", t6w - t0w)
    return q

if __name__ == '__main__':
    from gpu4pyscf.dft import rks
    
    mol = gto.Mole()
    mol.verbose = 0
    mol.output = None
    mol.atom = [
        [1 , (1. ,  0.     , 0.000)],
        [1 , (0. ,  1.     , 0.000)],
        [1 , (0. , -1.517  , 1.177)],
        [1 , (0. ,  1.517  , 1.177)] ]
    mol.basis = '631g'
    mol.unit = 'B'
    mol.build()
    mol.verbose = 6
    
    xc = 'b3lyp'
    mf = rks.RKS(mol, xc=xc)
    mf.grids.level = 5
    mf.kernel()
    charge = eval_chelpg_layer_gpu(mf)
    print(charge) # [ 0.04402311  0.11333945 -0.25767919  0.10031663]


==> plots/ecwindow/code/dft_driver.py <==
import getpass
import gpu4pyscf
from gpu4pyscf.dft import rks, uks
import cupy
import os
import logging
import shutil
import sys
import pyscf
import time
import argparse
import numpy as np
from pyscf import lib
from pyscf.geomopt.geometric_solver import optimize
from gpu4pyscf.solvent import pcm
import json
from pyscf.hessian import thermo
from multiprocessing import Process, set_start_method
lib.num_threads(8)


def read_r_FOMO(mf):
    nocc = mf.mol.nelectron // 2  
    homo_index = nocc - 1
    lumo_index = nocc

    homo_energy = mf.mo_energy[homo_index]
    lumo_energy = mf.mo_energy[lumo_index]
    
    return homo_energy, lumo_energy

def read_u_FOMO(mf):

    mo_energy_alpha = mf.mo_energy[0]
    mo_energy_beta = mf.mo_energy[1] 

    nocc_alpha = (mf.mol.nelectron + mf.mol.spin) // 2  
    nocc_beta = (mf.mol.nelectron - mf.mol.spin) // 2 

    homo_energy_alpha = mo_energy_alpha[nocc_alpha - 1]
    lumo_energy_alpha = mo_energy_alpha[nocc_alpha]
    homo_energy_beta = mo_energy_beta[nocc_beta - 1]
    lumo_energy_beta = mo_energy_beta[nocc_beta]
    
    return [homo_energy_alpha, homo_energy_beta], [lumo_energy_alpha, lumo_energy_beta]


def pyscf_run(inputdata, key, params, verbose, output_folder, notconv_remote_path, success_remote_path):
    
    output=output_folder+'/mol.log'
    sys.stdout = open(output, 'w')
    sys.stderr = sys.stdout

    scf_tol = 1.0E-10
    max_scf_cycles = 100
    bas = params['basis']
    grids_level = params['grids_level']
    nlc_grids_level = params['nlc_grids_level']
    eps = params['eps']
    solvent_model = params['solvent_model']
    auxbasis = params['auxbasis']
    xc = params['xc']
    conv_params = params['conv_params']
    disp = params['disp']
    original_restricted = True
        
    spin_original = int(inputdata[key]["multiplicity"] - 1)
    if spin_original%2 == 1:
        original_restricted = False
        
    atoms = ''
    coords = np.array(inputdata[key]["structure"])
    center = coords.mean(axis=0)
    coords = coords - center
    for iatm, atom in enumerate(inputdata[key]["element"]):
        atoms += atom + ' ' + str(coords[iatm, 0]) + ' ' + \
            str(coords[iatm, 1]) + ' ' + \
            str(coords[iatm, 2]) + ';'
            
    mol_ori_init = pyscf.M(atom=atoms,
                  basis=bas,
                  charge=inputdata[key]["charge"],
                  spin=spin_original)
    mol_ori_init.verbose = verbose
    mol_ori_init.max_memory = 40000
    mol_ori_init.build()
        
    # * Create solvent model
    cm_ori = pcm.PCM(mol_ori_init)
    radii_array = pyscf.data.radii.UFF*1.1
    # radii_array[1] = 1.1/pyscf.data.radii.BOHR
    cm_ori.radii_table = radii_array
    cm_ori.eps = eps  # methanol dielectric constant
    cm_ori.method = solvent_model # or COSMO, IEF-PCM, SS(V)PE, see https://manual.q-chem.com/5.4/topic_pcm-em.html
    cm_ori.lebedev_order = 17 # lebedev grids on the cavity surface, lebedev_order=29  <--> # of grids = 302
        
    if original_restricted:
        mf_ori_class = rks.RKS
    else:
        mf_ori_class = uks.UKS
    mol_dict = {
        'ori_init': mol_ori_init
    }
    cm_dict = {
        'ori_init': cm_ori
    }
    mf_dict = {
        'ori_init': mf_ori_class
    }
    data_collect = {}
    
    for caltype in mol_dict:
        
        molobj = mol_dict[caltype]
        mfclass = mf_dict[caltype]
        cmobj = cm_dict[caltype]
        
        # * init gas optimization + freq
        mf_gas_init = mfclass(molobj, xc=xc, disp=disp).density_fit(auxbasis=auxbasis)
        mf_gas_init.grids.level = grids_level
        mf_gas_init.nlcgrids.level = nlc_grids_level
        mf_gas_init.screen_tol = 1e-14
        mf_gas_init.chkfile = None
        mf_gas_init.max_cycle = max_scf_cycles
        mf_gas_init.conv_tol = scf_tol
    
        mol_gas_opt = optimize(mf_gas_init, **conv_params)

        mf_gas_opt = mfclass(mol_gas_opt, xc=xc, disp=disp).density_fit(auxbasis=auxbasis)
        mf_gas_opt.grids.level = grids_level
        mf_gas_opt.nlcgrids.level = nlc_grids_level
        mf_gas_opt.screen_tol = 1e-14
        mf_gas_opt.chkfile = None
        mf_gas_opt.max_cycle = max_scf_cycles
        mf_gas_opt.conv_tol = scf_tol
        e_dft_gas_opt = mf_gas_opt.kernel()
    
        if not mf_gas_opt.converged:
            open(notconv_remote_path, "w").close()
            # logging.info(f"SCF not converged, key: {key}")
            return
    
        hessian = mf_gas_opt.Hessian().kernel()
        freq_info = thermo.harmonic_analysis(mf_gas_opt.mol, hessian)
        # Thermochemistry analysis at 298.15 K and 1 atmospheric pressure
        thermo_info = thermo.thermo(mf_gas_opt, freq_info['freq_au'], 298.15, 101325)
        G_gas = thermo_info['G_tot'][0]
    
        # * init solv optimization
        mf_solv_init = mfclass(molobj, xc=xc, disp=disp).density_fit(auxbasis=auxbasis).PCM(cmobj)
        mf_solv_init.grids.level = grids_level
        mf_solv_init.nlcgrids.level = nlc_grids_level
        mf_solv_init.screen_tol = 1e-14
        mf_solv_init.chkfile = None
        mf_solv_init.max_cycle = max_scf_cycles
        mf_solv_init.conv_tol = scf_tol
    
        energy_list = []
        def callback(envs):
            energy_list.append(envs['energy'])
        
        mol_solv_opt = optimize(mf_solv_init, **conv_params, callback=callback)
        e_dft_solv_opt = energy_list[-1]
        
        data_collect[caltype] = {
            'charge': molobj.charge, 
            'multiplicity': int(molobj.spin + 1),
            'e_dft_gas': e_dft_gas_opt,
            'e_dft_solv': e_dft_solv_opt,
            'G_gas': G_gas,
            'structure_gas': mol_gas_opt.atom_coords(unit='A').tolist(),
            'structure_solv': mol_solv_opt.atom_coords(unit='A').tolist()
        }
    
    element = [mol_ori_init.atom_symbol(i) for i in range(mol_ori_init.natm)]

    data_completed = {}
    data_completed[key] = {'element': element,
                           'structure_init': mol_ori_init.atom_coords(unit='A').tolist(),
                           'reaction_info': data_collect,
                           'params': params,
                           'software': 'gpu4pyscf'+gpu4pyscf.__version__}

    with open(output_folder + f'/{key}.json', 'w') as file:
        json.dump(data_completed, file)

    open(success_remote_path, "w").close()
    # logging.info(f"Calculation finished, key: {key}")
    return 


if __name__ == "__main__":

    SUCCESS_FLAG = "_SUCCESS"
    NOTCONVERGE_FLAG = "_NOT_CONVERGE"
    
    logging.basicConfig(
        level=logging.INFO,
        format='%(asctime)-15s [%(filename)s:%(lineno)d] %(levelname)s %(message)s'
    )

    parser = argparse.ArgumentParser(
        description='Run SCF, grad Hessian in GPU4PySCF for molecules')
    parser.add_argument('--param_json', type=str, required=True)
    parser.add_argument('--batch', type=str, required=True)
    parser.add_argument('--verbose', type=int, default=4)
    parser.add_argument('--input', type=str, required=True)
    parser.add_argument('--destination', type=str, required=True)

    args = parser.parse_args()
    verbose = args.verbose
    destination = args.destination
    batch = args.batch
    param_json = args.param_json
    input_file = args.input
    key = input_file.split('/')[-1].replace('_source.json', '')
    inputdata = json.load(open(input_file))
    
    with open(param_json) as f:
        params = json.load(f)

    login = getpass.getuser()  # Real user affecting ownership of created files & folders
    assert login == 'tiger'
    outputdir = os.path.join(destination, batch)
    if not os.path.exists(outputdir):
        os.mkdir(outputdir)

    output_folder = destination + '/' + batch + '/' + key + '_out'
    success_remote_path = os.path.join(output_folder, SUCCESS_FLAG)
    notconv_remote_path = os.path.join(output_folder, NOTCONVERGE_FLAG)
    if not os.path.exists(output_folder):
        logging.info(f"Creating output folder {output_folder}")
        os.mkdir(output_folder)
    elif os.path.exists(success_remote_path):
        logging.info(
            f"Found success flag at {success_remote_path}, skip task.")
        exit()
    elif os.path.exists(notconv_remote_path):
        logging.info(
            f"Found not-converge flag at {notconv_remote_path}, skip task.")
        exit()
    else:
        logging.info(
            f"Output folder {output_folder} exists, but no success flag. Cleaning up...")
        shutil.rmtree(output_folder)
        os.mkdir(output_folder)


    cpu_count = os.environ.get("AI4S_CPU")
    mem_count = os.environ.get("AI4S_MEMORY")
    invt_id = os.environ.get("AI4S_INVOCATION_ID")
    invt_name = os.environ.get("AI4S_INVOCATION_NAME")
    start_time = time.time()

    set_start_method('spawn')
    p = Process(target=pyscf_run, args=(inputdata, key, params, verbose,
                output_folder, notconv_remote_path, success_remote_path, ))
    p.start()

    timeout_flag = False
    while p.exitcode is None:
        time.sleep(1)

    duration = int(time.time() - start_time)
    print("totaltime: {duration}")

    if p.exitcode:
        # metrics_client.emit_timer("debug", duration, tags=tags)
        logging.error("PySCF exit with error.")
        if timeout_flag:
            raise RuntimeError("TIMEOUT.")
        else:
            raise RuntimeError("PySCF exit with error.")
    else:
        pass
        # metrics_client.emit_timer("success", duration, tags=tags)

    if os.path.exists(notconv_remote_path):
        logging.info(
            f"SCF not converged!!!")
        exit()


==> plots/ecwindow/code/mmcharges.py <==
import numpy as np
import scipy
import pyscf


def _solid_harmonics_factor(l):
    return np.sqrt(4*np.pi/(2*l + 1))


def _solid_harmonics_cart2tracelss(l, solid):
    """Transform solid harmonic from cartesian to traceless-spherical form

    Args:
        l (int): the angular momentum
        solid (np.array): multipole or spherical harmonics(without dividing r) in cartesian form, the first dimension
            can be negelected.

    Returns:
        np.array with (ntot) or (ntot, natoms) shape: ntot = 2*l+1
    """
    factor = _solid_harmonics_factor(l)
    if l == 4:
        sqrt35_1pi = np.sqrt(35/np.pi)
        sqrt35_2pi = np.sqrt(35*0.5/np.pi)
        sqrt5_1pi = np.sqrt(5/np.pi)
        sqrt5_2pi = np.sqrt(5*0.5/np.pi)
        A4m4 = factor*0.75*sqrt35_1pi * \
            (solid[..., 0, 0, 0, 1] - solid[..., 0, 1, 1, 1])
        A4m3 = factor*0.75*sqrt35_2pi * \
            (3*solid[..., 0, 0, 1, 2] - solid[..., 1, 1, 1, 2])
        A4m2 = factor*0.75*sqrt5_1pi * \
            (6*solid[..., 0, 1, 2, 2] -
             solid[..., 0, 0, 0, 1] - solid[..., 0, 1, 1, 1])
        A4m1 = factor*0.75*sqrt5_2pi * \
            (4*solid[..., 1, 2, 2, 2] - 3 *
             solid[..., 0, 0, 1, 2] - 3*solid[..., 1, 1, 1, 2])
        r2 = solid[..., 0, 0, 0, 0] + solid[..., 1, 1, 1, 1] + solid[..., 2, 2, 2, 2] + \
            2*solid[..., 0, 0, 1, 1] + 2 * \
            solid[..., 0, 0, 2, 2] + 2*solid[..., 1, 1, 2, 2]
        A40 = factor*0.1875 * \
            np.sqrt(1/np.pi)*(5*solid[..., 2, 2, 2, 2] - 30 *
                              solid[..., 0, 0, 2, 2] - 30*solid[..., 1, 1, 2, 2] + 3*r2)
        A4p1 = factor*0.75*sqrt5_2pi * \
            (4*solid[..., 0, 2, 2, 2] - 3 *
             solid[..., 0, 0, 0, 2] - 3*solid[..., 0, 1, 1, 2])
        A4p2 = factor*0.375*sqrt5_1pi * \
            (6*solid[..., 0, 0, 2, 2] - solid[..., 0, 0, 0, 0] -
             6*solid[..., 1, 1, 2, 2] + solid[..., 1, 1, 1, 1])
        A4p3 = factor*0.75*sqrt35_2pi * \
            (solid[..., 0, 0, 0, 2] - 3*solid[..., 0, 1, 1, 2])
        A4p4 = factor*0.1875*sqrt35_1pi * \
            (solid[..., 0, 0, 0, 0] - 6 *
             solid[..., 0, 0, 1, 1] + solid[..., 1, 1, 1, 1])
        finallist = [A4m4, A4m3, A4m2, A4m1, A40, A4p1, A4p2, A4p3, A4p4]
    elif l == 3:
        sqrt35pi = np.sqrt(35*0.5/np.pi)
        sqrt21pi = np.sqrt(21*0.5/np.pi)
        sqrt105pi = np.sqrt(105/np.pi)
        A3m3 = factor*0.25*sqrt35pi * \
            (3*solid[..., 0, 0, 1] - solid[..., 1, 1, 1])
        A3m2 = factor*0.5*sqrt105pi*solid[..., 0, 1, 2]
        A3m1 = factor*0.25*sqrt21pi * \
            (4*solid[..., 1, 2, 2] -
             solid[..., 0, 0, 1] - solid[..., 1, 1, 1])
        A30 = factor*0.25 * \
            np.sqrt(7/np.pi)*(2*solid[..., 2, 2, 2] -
                              3*solid[..., 0, 0, 2] - 3*solid[..., 1, 1, 2])
        A3p1 = factor*0.25*sqrt21pi * \
            (4*solid[..., 0, 2, 2] -
             solid[..., 0, 0, 0] - solid[..., 0, 1, 1])
        A3p2 = factor*0.25*sqrt105pi * \
            (solid[..., 0, 0, 2] - solid[..., 1, 1, 2])
        A3p3 = factor*0.25*sqrt35pi * \
            (solid[..., 0, 0, 0] - 3*solid[..., 0, 1, 1])
        finallist = [A3m3, A3m2, A3m1, A30, A3p1, A3p2, A3p3]
    elif l == 2:
        sqrt15pi = np.sqrt(15/np.pi)
        A2m2 = factor*0.5 * sqrt15pi*solid[..., 0, 1]
        A2m1 = factor*0.5 * sqrt15pi*solid[..., 1, 2]
        A20 = factor*0.25 * \
            np.sqrt(5/np.pi)*(2*solid[..., 2, 2] -
                              solid[..., 0, 0] - solid[..., 1, 1])
        A2p1 = factor*0.5 * sqrt15pi*solid[..., 0, 2]
        A2p2 = factor*0.25*sqrt15pi*(solid[..., 0, 0] - solid[..., 1, 1])
        finallist = [A2m2, A2m1, A20, A2p1, A2p2]
    elif l == 1:
        sqrt34pi = np.sqrt(0.75/np.pi)
        A1m1 = factor*sqrt34pi*solid[..., 1]
        A10 = factor*sqrt34pi*solid[..., 2]
        A1p1 = factor*sqrt34pi*solid[..., 0]
        finallist = [A1m1, A10, A1p1]
    elif l == 0:
        return solid*factor
    if type(finallist[0]) is np.ndarray:
        return np.concatenate(finallist)
    else:
        return np.array(finallist)


def _get_cart_product_atoms(coords, l):
    if l == 4:
        hex_atom = np.einsum('Ai,Aj,Ak,Al->Aijkl',
                             coords, coords, coords, coords)
        return hex_atom
    elif l == 3:
        oct_atom = np.einsum('Ai,Aj,Ak->Aijk',
                             coords, coords, coords)
        return oct_atom
    elif l == 2:
        qua_atom = np.einsum('Ai,Aj->Aij',
                             coords, coords)
        return qua_atom
    elif l == 1:
        return coords
    elif l == 0:
        return 0.5/np.sqrt(np.pi)*np.ones((coords.shape[0], 1))


def _get_cart_product(mf, l, option="atom"):
    """
    calculate the coordinate product
    """
    if option.upper()[0] == 'A':
        coords = mf.mol.atom_coords()
        return _get_cart_product_atoms(coords, l)

    elif option.upper()[0] == 'E':
        if l == 4:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_hex = mf.mol.intor("int1e_rrrr")
            hex_e = np.einsum('iuv,vu->i', int_hex,
                              mf.make_rdm1()).reshape(3, 3, 3, 3)
            return hex_e
        elif l == 3:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_oct = mf.mol.intor("int1e_rrr")
            oct_e = np.einsum('iuv,vu->i', int_oct,
                              mf.make_rdm1()).reshape(3, 3, 3)
            return oct_e
        elif l == 2:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_qua = mf.mol.intor("int1e_rr")
            qua_e = np.einsum('iuv,vu->i', int_qua,
                              mf.make_rdm1()).reshape(3, 3)
            return qua_e
        elif l == 1:
            with mf.mol.with_common_orig((0, 0, 0)):
                int_dip = mf.mol.intor("int1e_r")
            dip_e = np.einsum('iuv,vu->i', int_dip,
                              mf.make_rdm1()).reshape(3)
            return dip_e
        elif l == 0:
            S = mf.mol.intor('int1e_ovlp')
            return 0.5/np.sqrt(np.pi)*np.trace(mf.make_rdm1()@S)


def _charge_spherical(charges, solid_harmonic, l):
    """
    contract the coordinate product with the charges
    """
    if l == 4:
        multipole_solid = np.einsum('Aijkl,A->ijkl', solid_harmonic, charges)
        return multipole_solid
    elif l == 3:
        multipole_solid = np.einsum('Aijk,A->ijk', solid_harmonic, charges)
        return multipole_solid
    elif l == 2:
        multipole_solid = np.einsum('Aij,A->ij', solid_harmonic, charges)
        return multipole_solid
    elif l == 1:
        multipole_solid = np.einsum('Ai,A->i', solid_harmonic, charges)
        return multipole_solid
    elif l == 0:
        return np.einsum('A,A->', solid_harmonic[:, 0], charges)


def _swap_multipole_2_traceless(multipole, l):
    """
    convert to the qchem traceless sequence of the multipoles
    """
    if l == 4:
        return (multipole[4], multipole[5], multipole[3], multipole[6], multipole[2], multipole[7], multipole[1], multipole[8], multipole[0])
    elif l == 3:
        return (multipole[3], multipole[4], multipole[2], multipole[5], multipole[1], multipole[6], multipole[0])
    elif l == 2:
        return (multipole[2], multipole[3], multipole[1], multipole[4], multipole[0])
    elif l == 1:
        return (multipole[1], multipole[2], multipole[0])
    elif l == 0:
        return (multipole)


def _swap_multipole_2_cart(multipole, l):
    """
    convert to the qchem traceless sequence of the multipoles
    """
    if l == 4:
        return (multipole[0, 0, 0, 0], multipole[0, 0, 0, 1], multipole[0, 0, 1, 1],
                multipole[0, 1, 1, 1], multipole[1,
                                                 1, 1, 1], multipole[0, 0, 0, 2],
                multipole[0, 0, 1, 2], multipole[0,
                                                 1, 1, 2], multipole[1, 1, 1, 2],
                multipole[0, 0, 2, 2], multipole[0,
                                                 1, 2, 2], multipole[1, 1, 2, 2],
                multipole[0, 2, 2, 2], multipole[1, 2, 2, 2], multipole[2, 2, 2, 2])
    elif l == 3:
        return (multipole[0, 0, 0], multipole[0, 0, 1], multipole[0, 1, 1],
                multipole[1, 1, 1], multipole[0, 0, 2], multipole[0, 1, 2],
                multipole[1, 1, 2], multipole[0, 2, 2], multipole[1, 2, 2],
                multipole[2, 2, 2])
    elif l == 2:
        return (multipole[0, 0], multipole[0, 1], multipole[1, 1],
                multipole[0, 2], multipole[1, 2], multipole[2, 2])
    elif l == 1:
        return (multipole[0], multipole[1], multipole[2])
    elif l == 0:
        return (multipole)


def get_multipole(mf, l, option="inner"):

    solid_harmonic_atom = _get_cart_product(mf, l, option="atom")
    multipole_solid = _charge_spherical(
        mf.mol.atom_charges(), solid_harmonic_atom, l)

    solid_harmonic_ele = _get_cart_product(mf, l, option="electron")

    if option.upper()[0] == 'I':
        traceless_atom = _solid_harmonics_cart2tracelss(l, multipole_solid)
        traceless_ele = _solid_harmonics_cart2tracelss(l, solid_harmonic_ele)
        multipole_traceless = traceless_atom - traceless_ele
        return multipole_traceless
    elif option.upper()[0] == 'T':
        traceless_atom = _solid_harmonics_cart2tracelss(l, multipole_solid)
        traceless_ele = _solid_harmonics_cart2tracelss(l, solid_harmonic_ele)
        multipole_traceless = traceless_atom - traceless_ele
        multipole_traceless *= pyscf.data.nist.BOHR**(
            l-1)*pyscf.data.nist.AU2DEBYE
        multipole_traceless = _swap_multipole_2_traceless(
            multipole_traceless, l)
        return multipole_traceless
    elif option.upper()[0] == 'C':
        multipole = multipole_solid - solid_harmonic_ele
        multipole *= pyscf.data.nist.BOHR**(l-1)*pyscf.data.nist.AU2DEBYE
        multipole = _swap_multipole_2_cart(multipole, l)
        return multipole


def get_multipole_point_charge(q, coords, l, option="inner"):
    coord_prod = _get_cart_product_atoms(coords, l)
    multipole_solid = _charge_spherical(q, coord_prod, l)

    if option.upper()[0] == 'I':
        multipole_traceless = _solid_harmonics_cart2tracelss(
            l, multipole_solid)
        return multipole_traceless
    elif option.upper()[0] == 'T':
        multipole_traceless = _solid_harmonics_cart2tracelss(
            l, multipole_solid)
        multipole_traceless *= pyscf.data.nist.BOHR**(
            l-1)*pyscf.data.nist.AU2DEBYE
        multipole_traceless = _swap_multipole_2_traceless(
            multipole_traceless, l)
        return multipole_traceless
    elif option.upper()[0] == 'C':
        multipole = multipole_solid
        multipole *= pyscf.data.nist.BOHR**(l-1)*pyscf.data.nist.AU2DEBYE
        multipole = _swap_multipole_2_cart(multipole, l)
        return multipole


def mm_charges(mf):

    natoms = mf.mol.natm
    Lsum = [1, 4, 9, 16, 25]
    # L     0  1  2   3   4
    lmax = 0
    if natoms > 25:
        raise NotImplementedError(
            "The calculation of MM charges for more than 25 atoms is not implemented.")
    for l, ltot in enumerate(Lsum):
        if natoms >= ltot:
            lmax = l

    solid_harmonic_atom = _get_cart_product(mf, 0, option="atom")
    R_A_lm = _solid_harmonics_cart2tracelss(0, solid_harmonic_atom)
    multipole_real = np.array([mf.mol.charge])

    for l in range(1, min(lmax, 4) + 1):
        solid_harmonic_atom = _get_cart_product(mf, l, option="atom")
        traceless_atom = _solid_harmonics_cart2tracelss(
            l, solid_harmonic_atom)
        R_A_lm = np.concatenate(
            [R_A_lm, traceless_atom.reshape(-1, natoms).T], axis=1)
        multipole_real_l = get_multipole(mf, l, option="inner")
        multipole_real = np.concatenate([multipole_real, multipole_real_l])

    if natoms == Lsum[lmax]:
        q = np.linalg.solve(R_A_lm.T, multipole_real)
        return q
    else:
        solid_harmonic_atom_lmax = _get_cart_product(
            mf, lmax+1, option="atom")
        R_A_lm_max = _solid_harmonics_cart2tracelss(
            lmax+1, solid_harmonic_atom_lmax).reshape(-1, natoms).T
        R_lm_max = get_multipole(mf, lmax+1, option="inner")
        A_L_AX = R_A_lm_max@R_A_lm_max.T
        GL_X = np.einsum('m,Am->A', R_lm_max, R_A_lm_max)
        Atot = np.block([[A_L_AX,   R_A_lm],
                         [R_A_lm.T, np.zeros((R_A_lm.shape[-1], R_A_lm.shape[-1]))]])
        btot = np.concatenate([GL_X, multipole_real])
        q = np.linalg.solve(Atot, btot)
        return q[:natoms]


def mm_charges_opt(mf, nignore=0):

    natoms = mf.mol.natm
    charge = mf.mol.charge
    Lsum = [1, 4, 9, 16, 25]
    # L     0  1  2   3   4
    lmax = 0
    for l, ltot in enumerate(Lsum):
        if natoms >= ltot:
            lmax = l

    if natoms == Lsum[lmax]:
        ncal = lmax
    else:
        ncal = lmax + 1

    assert (lmax-nignore >= 0), "At least the total charge should be the same"

    if ncal >= 4:
        hexapole = get_multipole(mf, 4)
    if ncal >= 3:
        octopole = get_multipole(mf, 3)
    if ncal >= 2:
        quadrupole = get_multipole(mf, 2)
    if ncal >= 1:
        dipole = get_multipole(mf, 1)
    Q = get_multipole(mf, 0)

    coords = mf.mol.atom_coords(unit='B')

    def obj0(q):
        return (np.sum(q) - charge)**2

    def obj1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return np.sum((dipole_new - dipole)**2)

    def obj2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return np.sum((quadrupole_new - quadrupole)**2)

    def obj3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return np.sum((octopole_new - octopole)**2)

    def obj4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return np.sum((hexapole_new - hexapole)**2)

    fundict = {
        0: obj0, 1: obj1, 2: obj2, 3: obj3, 4: obj4
    }

    def obj(q):
        loss = 0
        for i in range(lmax+1-nignore, ncal+1):
            loss += fundict[i](q)
        return loss

    def con0(q):
        return np.sum(q) - charge

    def con1m1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[-1] - dipole[-1]

    def con10(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[0] - dipole[0]

    def con1p1(q):
        dipole_new = get_multipole_point_charge(q, coords, 1)
        return dipole_new[1] - dipole[1]

    def con2m2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[-2] - quadrupole[-2]

    def con2m1(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[-1] - quadrupole[-1]

    def con20(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[0] - quadrupole[0]

    def con2p1(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[1] - quadrupole[1]

    def con2p2(q):
        quadrupole_new = get_multipole_point_charge(q, coords, 2)
        return quadrupole_new[2] - quadrupole[2]

    def con3m3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-3] - octopole[-3]

    def con3m2(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-2] - octopole[-2]

    def con3m1(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[-1] - octopole[-1]

    def con30(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[0] - octopole[0]

    def con3p1(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[1] - octopole[1]

    def con3p2(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[2] - octopole[2]

    def con3p3(q):
        octopole_new = get_multipole_point_charge(q, coords, 3)
        return octopole_new[3] - octopole[3]

    def con4m4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-4] - hexapole[-4]

    def con4m3(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-3] - hexapole[-3]

    def con4m2(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-2] - hexapole[-2]

    def con4m1(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[-1] - hexapole[-1]

    def con40(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[0] - hexapole[0]

    def con4p1(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[1] - hexapole[1]

    def con4p2(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[2] - hexapole[2]

    def con4p3(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[3] - hexapole[3]

    def con4p4(q):
        hexapole_new = get_multipole_point_charge(q, coords, 4)
        return hexapole_new[4] - hexapole[4]

    consdict = {
        0: [con0],
        1: [con1m1, con10, con1p1],
        2: [con2m2, con2m1, con20, con2p1, con2p2],
        3: [con3m3, con3m2, con3m1, con30, con3p1, con3p2, con3p3],
        4: [con4m4, con4m3, con4m2, con4m1, con40, con4p1, con4p2, con4p3, con4p4]
    }

    cons = []
    for i in range(0, lmax+1-nignore):
        for func in consdict[i]:
            cons.append({"type": "eq", "fun": func})

    qinit = np.array([charge / natoms for _ in range(natoms)])
    res = scipy.optimize.minimize(obj, x0=qinit, constraints=cons, tol=1.0E-6)

    return res.x


==> plots/ecwindow/code/mulliken.py <==
import numpy as np


def cal_mulliken(mf):
    s = mf.mol.intor('int1e_ovlp')
    pop_basis = np.einsum('ij,ji->i', mf.make_rdm1(), s)
    chg = np.zeros(mf.mol.natm)
    for i, s in enumerate(mf.mol.ao_labels(fmt=None)):
        chg[s[0]] += pop_basis[i]
    chg = mf.mol.atom_charges() - chg
    return chg


==> plots/ecwindow/code/submit_task.py <==
import os
import time

from typing import List
from ai4s_serverless.api.queue import add_tasks_to_queue
from ai4s_serverless.types import UNSET
from ai4s_serverless.models import PkgTaskBase, PkgAddTasksReq
from ai4s_serverless import Client

cli = Client(base_url="https://ai4s.bytedance.net/faas/api/v1")


def add_tasks(*,
              queue_id: int,
              task_cmds: List[str],
              working_directory: str = None,
              retry_times: int = 0,
              label=UNSET) -> List[int]:
    assert isinstance(task_cmds, (list, tuple))
    tasks = []
    for task_cmd in task_cmds:
        task = PkgTaskBase(name="default",
                           cmd=task_cmd,
                           retry_times=retry_times,
                           timeout="1h",
                           working_directory=working_directory,
                           label=label)
        tasks.append(task)
    req = PkgAddTasksReq(tasks=tasks)
    resp = add_tasks_to_queue.sync(id=queue_id, client=cli, json_body=req)
    resp_dict = resp.to_dict()
    if resp_dict['code'] != 0:
        raise RuntimeError("f{resp_dict}")
    task_ids = resp_dict['data']
    assert len(task_ids) == len(tasks)
    return task_ids


def main():
    import argparse
    parser = argparse.ArgumentParser(description='Submit for QM tasks')
    parser.add_argument('--config_file', type=str, required=True)
    parser.add_argument('--src', type=str, required=True)
    parser.add_argument('--dir', type=str, required=True)
    parser.add_argument('--dest', type=str, required=True)
    parser.add_argument('--batch', type=str, required=True)
    parser.add_argument('--label', type=str, default='')
    parser.add_argument('--param_json', type=str, required=True)

    args = parser.parse_args()
    count = 0
    import json
    with open(args.config_file, 'r') as openfile:
        json_config = json.load(openfile)
    queue_id = json_config['queue_id']

    cmd_list = []
    src = args.src
    dir = args.dir
    dest = args.dest
    label = args.label
    batch = args.batch
    param_json = args.param_json
    for filename in os.listdir(dir):
        if filename.endswith(".json"):
            cmd = f"python3 {src} --input {dir}/{filename} --destination {dest} --batch {batch} --param_json {param_json}"
            cmd_list.append(cmd)

            if len(cmd_list) >= 1000:
                add_tasks(queue_id=queue_id, task_cmds=cmd_list, label=label)
                count += 1
                print('submit', count)
                time.sleep(1)
                cmd_list = []

    if cmd_list:
        add_tasks(queue_id=queue_id, task_cmds=cmd_list, label=label)


if __name__ == '__main__':
    main()


==> plots/ecwindow/output/collect.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "Li_initial = json.load(open('Li.json'))\n",
    "initial = json.load(open('pyscf_initial_output.json'))\n",
    "red = json.load(open('pyscf_red_output.json'))\n",
    "oxi = json.load(open('pyscf_ox_output.json'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(27, 27, 27)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(initial),len(red),len(oxi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "keys_initial = [key.split('_')[0] for key in initial.keys()]\n",
    "keys_ox = [key.split('+')[0] for key in oxi.keys()]\n",
    "keys_red = [key.split('L')[0] for key in red.keys()]\n",
    "total_keys = list(set(keys_initial) & set(keys_ox) & set(keys_red))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cal_solvation_Gibbs(date):\n",
    "    return date['e_dft_solv'] - date['e_dft_gas']\n",
    "def cal_ox_potential(initial, ox):\n",
    "    G_init_gas = initial[\"G_gas\"]\n",
    "    G_ox_gas = ox[\"G_gas\"]\n",
    "    G_solvation_init = cal_solvation_Gibbs(initial)\n",
    "    G_solvation_ox = cal_solvation_Gibbs(ox)\n",
    "    E_potential = (G_ox_gas - G_init_gas + G_solvation_ox - G_solvation_init)*2625.5002/96485.33212331001*1000-1.44\n",
    "    return E_potential\n",
    "def cal_red_potential(initial, red, Li):\n",
    "    G_init_gas = initial[\"G_gas\"]\n",
    "    G_Liion_gas = Li[\"G_gas\"]\n",
    "    G_red_gas = red[\"G_gas\"]\n",
    "    G_solvation_init = cal_solvation_Gibbs(initial) + cal_solvation_Gibbs(Li)\n",
    "    G_solvation_red = cal_solvation_Gibbs(red)\n",
    "    E_potential = -(G_red_gas - G_init_gas - G_Liion_gas + G_solvation_red - G_solvation_init)*2625.5002/96485.33212331001*1000-1.44\n",
    "    return E_potential\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "E_potential_dict = {}\n",
    "for key in total_keys:\n",
    "    if key+\"_e20\" in initial.keys():\n",
    "        key_initial = key+\"_e20\"\n",
    "    else:\n",
    "        key_initial = key\n",
    "    if key+\"Li_e20\" in red.keys():\n",
    "        key_red = key+\"Li_e20\"\n",
    "    if key+\"+_e20\" in oxi.keys():\n",
    "        key_ox = key+\"+_e20\"\n",
    "    else:\n",
    "        key_ox = key+\"+\"\n",
    "    if key+\"Li_e20\" in red.keys():\n",
    "        key_red = key+\"Li_e20\"\n",
    "    else:\n",
    "        key_red = key+\"Li\"\n",
    "    E_ox = cal_ox_potential(initial[key_initial][\"reaction_info\"][\"ori_init\"], oxi[key_ox][\"reaction_info\"][\"ori_init\"])\n",
    "    E_red = cal_red_potential(initial[key_initial][\"reaction_info\"][\"ori_init\"], red[key_red][\"reaction_info\"][\"ori_init\"], Li_initial['Li'][\"reaction_info\"][\"ori_init\"])\n",
    "    E_potential_dict[key] = [E_red, E_ox]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'DMC': [0.12093608076245554, 7.2204618975945944],\n",
       " 'EC': [0.28364591722798815, 7.575233743052994],\n",
       " 'MF': [0.3084543308358212, 6.977627834690704],\n",
       " 'iPF': [0.2836610637357464, 6.819515960850797],\n",
       " 'nBN': [0.08789541738897633, 7.469157488645559],\n",
       " 'PF': [0.4370146674808728, 6.8469985425341555],\n",
       " 'MP': [0.11311522711945798, 6.88874891964174],\n",
       " 'EMC': [-0.014713839980370569, 6.989654033528794],\n",
       " 'iBA': [0.15683841485297823, 6.575359277088642],\n",
       " 'VC': [0.44946125218876487, 5.780425275247991],\n",
       " 'PA': [0.14329333061686644, 6.588107199163209],\n",
       " 'iPA': [0.15118856488689802, 6.490780702661539],\n",
       " 'DMF': [0.052097192814071214, 5.528780152664925],\n",
       " 'nBF': [0.43215437420981484, 6.847065958835426],\n",
       " 'EA': [0.14585002860654983, 6.510954145282836],\n",
       " 'EF': [0.3013776515655835, 7.254083026124787],\n",
       " 'PCN': [0.09739129190879425, 7.911516775897706],\n",
       " 'MEK': [0.5203470911730821, 5.879631441556038],\n",
       " 'ACN': [0.06032516564748702, 8.141366993738275],\n",
       " 'BA': [0.1460607778126335, 6.594443612037443],\n",
       " 'PC': [0.24470683873616728, 7.124610446114248],\n",
       " 'Aceto': [0.5275088362911147, 5.956177017939288],\n",
       " 'DEC': [0.06902665347884374, 6.944410194440355],\n",
       " 'iBN': [0.14710602176661824, 7.578468395058595],\n",
       " 'iBF': [0.43065066273869745, 6.514146338466151],\n",
       " 'FEC': [0.4919037298482922, 7.4863722101695895],\n",
       " 'MB': [0.1125690730809501, 6.618834163965795]}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E_potential_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "E_ref={\n",
    " 'PF': [0.47, 6.88],\n",
    " 'PA': [0.19, 6.59],\n",
    " 'BA': [0.22, 6.57],\n",
    " 'MEK': [0.53, 5.93],\n",
    " 'EC': [0.27, 7.19],\n",
    " 'EFA': [0, 0],\n",
    " 'VC': [0.46, 5.79],\n",
    " 'DMC': [0.10, 7.06],\n",
    " 'iBF': [0.45, 6.84],\n",
    " 'EA': [0.19, 6.57],\n",
    " 'EF': [0.31, 6.92],\n",
    " 'MB': [0.17, 6.61],\n",
    " 'EMC': [0.10, 6.97],\n",
    " 'iPF': [0.32, 6.51],\n",
    " 'MP': [0.13, 6.89],\n",
    " 'PC': [0.22, 7.13],\n",
    " 'MF': [0.31, 7.02],\n",
    " 'Aceto': [1.71, 5.99],\n",
    " 'FEA': [0, 0],\n",
    " 'FEC': [0.51, 7.48],\n",
    " 'DMF': [0.09, 5.55],\n",
    " 'iBA': [0.16, 6.58],\n",
    " 'iPA': [0.15, 6.51],\n",
    " 'PF': [0.15, 6.51],\n",
    " 'DEC': [0.07, 6.95],\n",
    " 'nBN': [0.07, 7.47],\n",
    " 'iBN': [0.15, 7.54],\n",
    " 'nBF': [0.46, 6.87],\n",
    " 'ACN': [0.11, 8.13],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "28"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(E_ref)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PCN\n"
     ]
    }
   ],
   "source": [
    "for i in E_potential_dict:\n",
    "    if i not in E_ref:\n",
    "        print(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.02093608076245554 0.16046189759459484\n",
      "0.013645917227988136 0.38523374305299374\n",
      "-0.001545669164178809 -0.04237216530929544\n",
      "-0.03633893626425361 0.30951596085079736\n",
      "0.01789541738897632 -0.0008425113544410223\n",
      "0.2870146674808728 0.33699854253415573\n",
      "-0.01688477288054202 -0.0012510803582594932\n",
      "-0.11471383998037057 0.019654033528794024\n",
      "-0.003161585147021778 -0.004640722911357642\n",
      "-0.01053874781123515 -0.009574724752009267\n",
      "-0.04670666938313356 -0.0018928008367904425\n",
      "0.0011885648868980303 -0.01921929733846106\n",
      "-0.03790280718592878 -0.021219847335074427\n",
      "-0.02784562579018518 -0.022934041164574204\n",
      "-0.04414997139345017 -0.05904585471716395\n",
      "-0.008622348434416505 0.33408302612478735\n",
      "-0.009652908826917939 -0.05036855844396193\n",
      "-0.04967483435251298 0.011366993738274545\n",
      "-0.07393922218736651 0.02444361203744272\n",
      "0.024706838736167275 -0.005389553885751575\n",
      "-1.1824911637088853 -0.03382298206071255\n",
      "-0.0009733465211562708 -0.005589805559645278\n",
      "-0.00289397823338175 0.03846839505859467\n",
      "-0.019349337261302557 -0.32585366153384854\n",
      "-0.018096270151707783 0.00637221016958911\n",
      "-0.05743092691904991 0.00883416396579495\n"
     ]
    }
   ],
   "source": [
    "for key in E_potential_dict.keys():\n",
    "    if key not in E_ref:\n",
    "        continue\n",
    "    print(E_potential_dict[key][0]-E_ref[key][0], E_potential_dict[key][1]-E_ref[key][1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "E_potential_plot_dict = {}\n",
    "for key in E_potential_dict.keys():\n",
    "    if key not in E_ref:\n",
    "        continue\n",
    "    if E_potential_dict[key][0]<=0:\n",
    "        continue\n",
    "    if key == \"Aceto\":\n",
    "        key_test = \"DMK\"\n",
    "    elif key == \"PF\":\n",
    "        key_test = \"nPF\"\n",
    "    elif key == \"BA\":\n",
    "        key_test = \"nBA\"\n",
    "    else:\n",
    "        key_test = key\n",
    "    E_potential_plot_dict[key_test] = [E_potential_dict[key][0], E_potential_dict[key][1], E_ref[key][0], E_ref[key][1]]\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Set rcParams for academic paper\n",
    "params = {\n",
    "    'font.family': 'serif',\n",
    "    'font.serif': ['Times New Roman', 'Times', 'Palatino'],\n",
    "    'font.size': 12,\n",
    "    'axes.labelsize': 12,\n",
    "    'axes.titlesize': 14,\n",
    "    'axes.grid': True,\n",
    "    'grid.linestyle': '--',\n",
    "    'grid.alpha': 0.7,\n",
    "    'grid.color': 'gray',\n",
    "    'legend.fontsize': 12,\n",
    "    'xtick.labelsize': 10,\n",
    "    'ytick.labelsize': 10,\n",
    "    'figure.figsize': (8, 6),  # Adjust according to your preference\n",
    "    'figure.dpi': 100,\n",
    "    'lines.linewidth': 2,\n",
    "    'savefig.dpi': 300,\n",
    "    'savefig.format': 'pdf',  # or 'eps' or 'svg'\n",
    "    'text.usetex': True,  # Use LaTeX for text\n",
    "}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "items = [key for key in E_potential_plot_dict.keys()]\n",
    "bottoms = [E_potential_plot_dict[key][0] for key in E_potential_plot_dict]\n",
    "heights = [E_potential_plot_dict[key][1] - E_potential_plot_dict[key][0]for key in E_potential_plot_dict]\n",
    "plt.bar(items, heights, bottom=bottoms, color='skyblue', edgecolor='black', label=\"GPU4PySCF\")\n",
    "items = [key for key in E_potential_plot_dict]\n",
    "bottoms = [E_potential_plot_dict[key][2] for key in E_potential_plot_dict]\n",
    "heights = [E_potential_plot_dict[key][3] - E_potential_plot_dict[key][2] for key in E_potential_plot_dict]\n",
    "plt.bar(items, heights, bottom=bottoms, color='red', edgecolor='black', alpha=0.5, label=\"Reference\")\n",
    "plt.xticks(rotation=90)\n",
    "plt.ylabel('E (V)')\n",
    "plt.legend()\n",
    "plt.savefig(\"ecwindow.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['DMF', 'FEC', 'iPA', 'MEK', 'PCN', 'MF', 'MB', 'iPF', 'ACN', 'PA', 'Aceto', 'EC', 'BA', 'DMC', 'iBA', 'EF', 'EA', 'iBF', 'EMC', 'VC', 'MP', 'iBN', 'DEC', 'PC', 'PF', 'nBN'])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E_potential_dict.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cal_ox_potential_debug(initial, ox):\n",
    "    G_init_gas = initial[\"G_gas\"]\n",
    "    G_ox_gas = ox[\"G_gas\"]\n",
    "    G_solvation_init = cal_solvation_Gibbs(initial)\n",
    "    G_solvation_ox = cal_solvation_Gibbs(ox)\n",
    "    E_potential = (G_ox_gas - G_init_gas)*2625.5002/96485.33212331001*1000-1.44\n",
    "    return E_potential\n",
    "def cal_red_potential_debug(initial, red, Li):\n",
    "    G_init_gas = initial[\"G_gas\"]\n",
    "    G_Liion_gas = Li[\"G_gas\"]\n",
    "    G_red_gas = red[\"G_gas\"]\n",
    "    G_solvation_init = cal_solvation_Gibbs(initial) + cal_solvation_Gibbs(Li)\n",
    "    G_solvation_red = cal_solvation_Gibbs(red)\n",
    "    E_potential = -(G_red_gas - G_init_gas - G_Liion_gas)*2625.5002/96485.33212331001*1000-1.44\n",
    "    return E_potential\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "E_potential_dict_debug = {}\n",
    "for key in total_keys:\n",
    "    if key+\"_e20\" in initial.keys():\n",
    "        key_initial = key+\"_e20\"\n",
    "    else:\n",
    "        key_initial = key\n",
    "    if key+\"Li_e20\" in red.keys():\n",
    "        key_red = key+\"Li_e20\"\n",
    "    if key+\"+_e20\" in oxi.keys():\n",
    "        key_ox = key+\"+_e20\"\n",
    "    else:\n",
    "        key_ox = key+\"+\"\n",
    "    if key+\"Li_e20\" in red.keys():\n",
    "        key_red = key+\"Li_e20\"\n",
    "    else:\n",
    "        key_red = key+\"Li\"\n",
    "    E_ox = cal_ox_potential_debug(initial[key_initial][\"reaction_info\"][\"ori_init\"], oxi[key_ox][\"reaction_info\"][\"ori_init\"])\n",
    "    E_red = cal_red_potential_debug(initial[key_initial][\"reaction_info\"][\"ori_init\"], red[key_red][\"reaction_info\"][\"ori_init\"], Li_initial['Li'][\"reaction_info\"][\"ori_init\"])\n",
    "    E_potential_dict_debug[key] = [E_red, E_ox]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "E_potential_plot_dict_debug = {}\n",
    "for key in E_potential_dict_debug.keys():\n",
    "    if key not in E_ref:\n",
    "        continue\n",
    "    # if E_potential_dict[key][0]<=0:\n",
    "    #     continue\n",
    "    # if key == \"Aceto\":\n",
    "    #     key_test = \"DMK\"\n",
    "    # elif key == \"PF\":\n",
    "    #     key_test = \"nPF\"\n",
    "    # elif key == \"BA\":\n",
    "    #     key_test = \"nBA\"\n",
    "    # else:\n",
    "    #     key_test = key\n",
    "    E_potential_plot_dict_debug[key] = [E_potential_dict_debug[key][0], E_potential_dict_debug[key][1], E_ref[key][0], E_ref[key][1]]\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "items = [key for key in E_potential_plot_dict_debug.keys()]\n",
    "bottoms = [E_potential_plot_dict_debug[key][0] for key in E_potential_plot_dict_debug]\n",
    "heights = [E_potential_plot_dict_debug[key][1] - E_potential_plot_dict_debug[key][0]for key in E_potential_plot_dict_debug]\n",
    "plt.bar(items, heights, bottom=bottoms, color='skyblue', edgecolor='black', label=\"GPU4PySCF\")\n",
    "items = [key for key in E_potential_plot_dict_debug]\n",
    "bottoms = [E_potential_plot_dict_debug[key][2] for key in E_potential_plot_dict_debug]\n",
    "heights = [E_potential_plot_dict_debug[key][3] - E_potential_plot_dict_debug[key][2] for key in E_potential_plot_dict_debug]\n",
    "plt.bar(items, heights, bottom=bottoms, color='red', edgecolor='black', alpha=0.5, label=\"Data from REF.\")\n",
    "plt.xticks(rotation=90)\n",
    "plt.ylabel('E (V)')\n",
    "plt.legend()\n",
    "plt.savefig(\"ecwindow.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "fileId": "855ad89d-0dbd-4363-832c-18cc706360df",
  "kernelspec": {
   "display_name": "Python 3.7.3 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.2"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/ecwindow/output/read_pyscf.py <==
from multiprocessing import Pool
import re
import subprocess
import json
import os
import time

PIPE = subprocess.PIPE

def get_single_json(tos_path: str):
    if not os.path.isfile(tos_path):
        return {}
    return json.load(open(tos_path))

if __name__ == "__main__":
    # data = open("/root/mc_ls.log").read()
    base_dir = "/mnt/bn/ai4s-hl/bamboo/pyscf_data/gpu4pyscf_paper/ecwindow_test/output0313"
    typedir = "red"
    base_path = f"{base_dir}/{typedir}"
    jobs = os.listdir(base_path)
    tasks = []
    not_conv_tasks = []
    counter = 0
    for job in jobs:
        if os.path.exists(os.path.join(base_path, job, "_SUCCESS")):
            key = job.replace('_out', '')
            combine_path = os.path.join(base_path, job, f"{key}.json")
            tasks.append(combine_path)
            counter += 1
        elif os.path.exists(os.path.join(base_path, job, "_NOT_CONVERGE")):
            not_conv_tasks.append(job.replace('_out', ''))
        else:
            continue
        if counter%5000 == 0:
            print(f"{counter} data")

    start = time.time()
    print(start)
    with Pool(88) as p:
        results = p.map(get_single_json, tasks)
    end = time.time()
    print(end - start)

    outputs = {}
    for result in results:
        outputs.update(result)
    output_not_conv = {}
    output_not_conv['key'] = not_conv_tasks
    
    json.dump(
        outputs,
        open(f"pyscf_{typedir}_output.json", "w")
    )
    
    # json.dump(
    #     output_not_conv,
    #     open(f"pyscf_output_not_conv.json", "w")
    # )

==> plots/ecwindow/plot.py <==
import os
import json
import numpy as np
import matplotlib.pyplot as plt

import matplotlib.pyplot as plt
# Set rcParams for academic paper
params = {
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'Palatino'],
    'font.size': 12,
    'axes.labelsize': 12,
    'axes.titlesize': 14,
    'axes.grid': True,
    'grid.linestyle': '--',
    'grid.alpha': 0.7,
    'grid.color': 'gray',
    'legend.fontsize': 12,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'figure.figsize': (8, 6),  # Adjust according to your preference
    'figure.dpi': 100,
    'lines.linewidth': 2,
    'savefig.dpi': 300,
    'savefig.format': 'pdf',  # or 'eps' or 'svg'
    'text.usetex': True,  # Use LaTeX for text
}
plt.rcParams.update(params)

E_potential_plot_dict = {'DMF': [0.05296068356666983, 5.528211474286046, 0.09, 5.55],
 'nPF': [0.4377205267974573, 6.846876906058101, 0.15, 6.51],
 'PC': [0.23902091506234702, 7.124530804579367, 0.22, 7.13],
 'nBN': [0.08963934005330154, 7.468989838635316, 0.07, 7.47],
 'nBF': [0.43290698885629686, 6.84771239679398, 0.46, 6.87],
 'PA': [0.14424359763129768, 6.588217941991063, 0.19, 6.59],
 'MB': [0.11393232782014406, 6.618714217578978, 0.17, 6.61],
 'iBF': [0.43103333836211855, 6.511471456693881, 0.45, 6.84],
 'EA': [0.1464434682326341, 6.506963612742169, 0.19, 6.57],
 'MF': [0.30874825761199354, 6.977430033990373, 0.31, 7.02],
 'FEC': [0.493982192378561, 7.4864914192394245, 0.51, 7.48],
 'iPA': [0.15243755639255685, 6.491176920879715, 0.15, 6.51],
 'EF': [0.30237316207877707, 7.253774178168504, 0.31, 6.92],
 'DEC': [0.06665337742559241, 6.944193596670514, 0.07, 6.95],
 'nBA': [0.14770520610816984, 6.594397941473453, 0.22, 6.57],
 'MP': [0.11426305957850835, 6.888686417401091, 0.13, 6.89],
 'iBN': [0.14932284701121112, 7.578857420600933, 0.15, 7.54],
 'DMC': [0.12195066073152994, 7.220280691347696, 0.1, 7.06],
 'EC': [0.2848139844825899, 7.575186680516968, 0.27, 7.19],
 'DMK': [0.5282388983435851, 5.95587636831425, 1.71, 5.99],
 'VC': [0.4504961768821065, 5.78041938248939, 0.46, 5.79],
 'iBA': [0.15943355785769153, 6.574905488956469, 0.16, 6.58],
 'MEK': [0.5213044570823322, 5.879207136553266, 0.53, 5.93],
 'iPF': [0.2845353243076134, 6.819645989671008, 0.32, 6.51],
 'EMC': [-0.012673423092060654, 6.989597994660137, 0.1, 6.97],
 'ACN': [0.060788728603989206, 8.141333855658882, 0.11, 8.13]}

items = [key for key in sorted(E_potential_plot_dict.keys())]
bottoms = [E_potential_plot_dict[key][0] for key in items]
heights = [E_potential_plot_dict[key][1] - E_potential_plot_dict[key][0]for key in items]
plt.bar(items, heights, bottom=bottoms, color='skyblue', edgecolor='black', label="GPU4PySCF")
bottoms = [E_potential_plot_dict[key][2] for key in items]
heights = [E_potential_plot_dict[key][3] - E_potential_plot_dict[key][2] for key in items]
plt.bar(items, heights, bottom=bottoms, color='red', edgecolor='black', alpha=0.5, label="Reference")
plt.xticks(rotation=90)
plt.ylabel('E (V)')
plt.legend()
plt.savefig("ecwindow.pdf")
plt.show()

==> plots/neural_network/ao_benchmark.py <==
import multiprocessing
import os
num_cores = 32

multiprocessing.set_start_method("forkserver")
os.environ["OMP_NUM_THREADS"] = str(num_cores)
os.environ["CUDA_VISIBLE_DEVICES"] = "1"

import pyscf
from gpu4pyscf.dft import rks
from gpu4pyscf.dft.numint import NumInt
from gpu4pyscf.dft import numint

import cupy
# import jax.numpy as jnp
# from jax import config
# config.update("jax_enable_x64", True)

import numpy as np


atom =[[ 'C'  , ( 4.673795 ,   6.280948 , 0.00  ) ],
           [ 'C'  , ( 5.901190 ,   5.572311 , 0.00  ) ],
           [ 'C'  , ( 5.901190 ,   4.155037 , 0.00  ) ],
           [ 'C'  , ( 4.673795 ,   3.446400 , 0.00  ) ],
           [ 'C'  , ( 3.446400 ,   4.155037 , 0.00  ) ],
           [ 'C'  , ( 3.446400 ,   5.572311 , 0.00  ) ],
           [ 'H'  , ( 4.673795 ,   7.376888 , 0.00  ) ],
           [ 'H'  , ( 6.850301 ,   6.120281 , 0.00  ) ],
           [ 'H'  , ( 6.850301 ,   3.607068 , 0.00  ) ],
           [ 'H'  , ( 4.673795 ,   2.350461 , 0.00  ) ],
           [ 'H'  , ( 2.497289 ,   3.607068 , 0.00  ) ],
           [ 'H'  , ( 2.497289 ,   6.120281 , 0.00  ) ]]

ni = NumInt(xc='LDA')

mol = pyscf.M(atom=atom, basis='ccpvdz',verbose=5)


for batch_size in [2**12, 2**15, 2**18, 2**21]:
    print(f'---------------batch_size={batch_size}---------------')
    coords = np.random.random((batch_size,3))
    print('---------------CPU------------------')
    print('0-th AO')
    %timeit ao_cpu0=cupy.array(mol.eval_gto('GTOval_sph_deriv0', coords))
    ao_cpu0=mol.eval_gto('GTOval_sph_deriv0', coords)
    
    print('1-st AO')
    %timeit ao_cpu1=cupy.array(mol.eval_gto('GTOval_sph_deriv1', coords))
    ao_cpu1=mol.eval_gto('GTOval_sph_deriv1', coords)
    
    print('2-nd AO')
    %timeit ao_cpu2=cupy.array(mol.eval_gto('GTOval_sph_deriv2', coords))
    ao_cpu2=mol.eval_gto('GTOval_sph_deriv2', coords)
    
    coords_gpu = cupy.array(coords)
    print('---------------GPU------------------')
    print('0-th AO')
    %timeit numint.eval_ao(ni, mol, coords_gpu, deriv=0)
    ao_gpu0=numint.eval_ao(ni, mol, coords_gpu, deriv=0)
    
    print('1-st AO')
    %timeit numint.eval_ao(ni, mol, coords_gpu, deriv=1)
    ao_gpu1=numint.eval_ao(ni, mol, coords_gpu, deriv=1)
    
    print('2-nd AO')
    %timeit numint.eval_ao(ni, mol, coords_gpu, deriv=2)
    ao_gpu2=numint.eval_ao(ni, mol, coords_gpu, deriv=2)

==> plots/nmr/nmr_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 302,
   "id": "8c85bf78-ee7d-456f-8522-4b223530df5f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The autoreload extension is already loaded. To reload it, use:\n",
      "  %reload_ext autoreload\n"
     ]
    }
   ],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "from bytedmerlin.devbox.worker import launch_worker\n",
    "import pyscf\n",
    "import time\n",
    "import numpy as np\n",
    "from pyscf import lib, scf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 364,
   "id": "c46dd684-4b18-41e3-880a-53fb10bb1d00",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<pyscf.gto.mole.Mole at 0x7f784ec2a9a0>"
      ]
     },
     "execution_count": 364,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "atom = '''\n",
    " C -0.9825    0.0000    0.0001\n",
    " C -0.2850    1.2079    0.0001\n",
    " C -0.2852   -1.2079    0.0000\n",
    " C -2.4741    0.0001   -0.0002\n",
    " C  1.1099    1.2080   -0.0001\n",
    " C  1.1097   -1.2080    0.0000\n",
    " C  1.8072    0.0000   -0.0001\n",
    " H -0.8169    2.1557   -0.0017\n",
    " H -0.8172   -2.1556   -0.0018\n",
    " H -2.8694   -0.8801    0.5183\n",
    " H -2.8694    0.8808    0.5175\n",
    " H -2.8495   -0.0004   -1.0283\n",
    " H  1.6531    2.1484   -0.0007\n",
    " H  1.6529   -2.1485   -0.0005\n",
    " H  2.8933   -0.0001   -0.0004\n",
    "'''\n",
    "\n",
    "bas='def2tzvpp'\n",
    "mol = pyscf.M(atom=atom, basis=bas, charge=0, spin=0, max_memory=32000)\n",
    "# mol.output = '/dev/null'\n",
    "mol.verbose = 6\n",
    "mol.build()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 375,
   "id": "f7ecef7b-155e-4ab8-a3b6-3e293b854f60",
   "metadata": {},
   "outputs": [],
   "source": [
    "@launch_worker(cpu=6, memory=30, gpu=1)\n",
    "def test(xc):\n",
    "    from gpu4pyscf.dft import rks,uks\n",
    "    from gpu4pyscf import properties\n",
    "    \n",
    "    mf = rks.RKS(mol, xc=xc).density_fit(auxbasis='def2-universal-jkfit')\n",
    "    mf.grids.level=6\n",
    "    mf.conv_tol = 1e-12\n",
    "    e_dft = mf.kernel()\n",
    "\n",
    "    # h = mf.Hessian()\n",
    "    # # h.auxbasis_response = 2\n",
    "    # h.kernel()\n",
    "    \n",
    "    # polarizability = properties.polarizability.eval_polarizability(mf)\n",
    "    nmr_shielding = properties.shielding.eval_shielding(mf)\n",
    "    # freq, intensity = properties.ir.eval_ir_freq_intensity(mf, h)\n",
    "    \n",
    "    # print(polarizability)\n",
    "    print(nmr_shielding)\n",
    "    nmr_total = nmr_shielding[0]+nmr_shielding[1]\n",
    "    for iatm in range(mol.natm):\n",
    "        print(mol.atom_symbol(iatm), nmr_total[iatm].trace()/3)\n",
    "    # print(nmr_total[0].trace()/3, nmr_total[1].trace()/3, nmr_total[2].trace()/3)\n",
    "    # print(freq, intensity)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 376,
   "id": "22235ec2-d023-43f2-b6ce-fdc5a65fefcc",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "current version: 1.0.0.410\n",
      "latest  version: 1.0.0.409\n",
      "检测到mlx cli非最新版本，自动更新\n",
      "Warning: mlx 1.0.0.410 is already installed and up-to-date.\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "time=\"2024-03-12T14:31:06+08:00\" level=info msg=\"Worker resources\" CPU=6 GPU=1 Memory=30 Node=1 Type=Tesla-V100-GENERAL-32GB\n",
      "time=\"2024-03-12T14:31:12+08:00\" level=info msg=\"Worker 0 has been scheduled and is starting\"\n",
      "time=\"2024-03-12T14:31:15+08:00\" level=info msg=\"Worker 0 running\" host=\"fdbd:dc02:16:717::19\" pod=\"fdbd:dc02:16:717:1300::6a\"\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/dist-packages/gpu4pyscf/lib/cutensor.py:138: UserWarning: using cupy as the tensor contraction engine.\n",
      "  warnings.warn(f'using {contract_engine} as the tensor contraction engine.')\n",
      "\n",
      "\n",
      "******** <class 'gpu4pyscf.df.df_jk.DFRKS'> ********\n",
      "method = DFRKS\n",
      "initial guess = minao\n",
      "damping factor = 0\n",
      "level_shift factor = 0\n",
      "DIIS = <class 'gpu4pyscf.scf.diis.CDIIS'>\n",
      "diis_start_cycle = 1\n",
      "diis_space = 8\n",
      "diis_damp = 0\n",
      "SCF conv_tol = 1e-12\n",
      "SCF conv_tol_grad = None\n",
      "SCF max_cycles = 50\n",
      "direct_scf = False\n",
      "chkfile to save SCF result = /tmp/tmp_dj9gz8c\n",
      "max_memory 32000 MB (current use 1040 MB)\n",
      "XC library pyscf.dft.libxc version 6.1.0\n",
      "    unable to decode the reference due to https://github.com/NVIDIA/cuda-python/issues/29\n",
      "XC functionals = b3lyp\n",
      "/usr/local/lib/python3.9/dist-packages/pyscf/dft/libxc.py:1102: UserWarning: Since PySCF-2.3, B3LYP (and B3P86) are changed to the VWN-RPA variant, corresponding to the original definition by Stephens et al. (issue 1480) and the same as the B3LYP functional in Gaussian. To restore the VWN5 definition, you can put the setting \"B3LYP_WITH_VWN5 = True\" in pyscf_conf.py\n",
      "  warnings.warn('Since PySCF-2.3, B3LYP (and B3P86) are changed to the VWN-RPA variant, '\n",
      "    P. J. Stephens, F. J. Devlin, C. F. Chabalowski, and M. J. Frisch.,  J. Phys. Chem. 98, 11623 (1994)\n",
      "radial grids: \n",
      "    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids\n",
      "    \n",
      "becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033\n",
      "pruning grids: <function nwchem_prune at 0x7f9092a95700>\n",
      "grids dens level: 6\n",
      "symmetrized grids: False\n",
      "atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7f9092a95430>\n",
      "small_rho_cutoff = 1e-07\n",
      "Set gradient conv threshold to 1e-06\n",
      "Initial guess from minao.\n",
      "Nelec from initial guess = 49.998584948590704\n",
      "num shells = 223, num cGTOs = 669\n",
      "atom C rad-grids = 120, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50\n",
      "  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50\n",
      "  50  86  86  86  86  86  86  86  86  86  86  86  86  86  86  86  86 770\n",
      " 770 770 770 770 770 770 770 770 770 974 974 974 974 974 974 974 974 974\n",
      " 974 974 974 974 974 974 974 974 974 974 974 974 974 974 974 974 974 974\n",
      " 974 974 974 974 974 770 770 770 770 770 770 770 770 770 770 770 770 770\n",
      " 770 770 770 770 770 770 770 770 770 770 770 770]\n",
      "    CPU time for                                               2c2e      2.13 sec, wall time      0.35 sec, GPU time for    348.83 ms\n",
      "Number of shells for each [l, nctr] group\n",
      "    [0 1] : 37\n",
      "    [0 2] : 7\n",
      "    [0 3] : 8\n",
      "    [0 6] : 7\n",
      "    [1 1] : 30\n",
      "    [1 4] : 7\n",
      "    [2 1] : 22\n",
      "    [3 1] : 7\n",
      "Number of shells for each [l, nctr] group\n",
      "    [0 1] : 71\n",
      "    [0 3] : 8\n",
      "    [0 5] : 7\n",
      "    [1 1] : 65\n",
      "    [1 3] : 7\n",
      "    [2 1] : 44\n",
      "    [2 2] : 7\n",
      "    [3 2] : 7\n",
      "    [4 1] : 7\n",
      "    CPU time for                                  Initialize q_cond      0.20 sec, wall time      0.02 sec, GPU time for     15.67 ms\n",
      "atom H rad-grids = 80, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50\n",
      "  50  50  50  50  50  86  86  86  86  86 590 590 590 590 590 590 590 770\n",
      " 770 770 770 770 770 770 770 770 770 770 770 770 770 770 770 770 770 770\n",
      " 770 770 590 590 590 590 590 590 590 590 590 590 590 590 590 590 590 590\n",
      " 590 590 590 590 590 590 590 590]\n",
      "    CPU time for                                        Get pairing      0.01 sec, wall time      0.00 sec, GPU time for      3.65 ms\n",
      "    CPU time for                                  AO cart2sph coeff      0.01 sec, wall time      0.02 sec, GPU time for     23.21 ms\n",
      "    CPU time for                                 aux cart2sph coeff      0.00 sec, wall time      0.00 sec, GPU time for      3.90 ms\n",
      "    CPU time for                                       Get AO pairs      0.01 sec, wall time      0.02 sec, GPU time for     21.71 ms\n",
      "    CPU time for                               Initialize GPU cache      0.04 sec, wall time      0.10 sec, GPU time for     96.50 ms\n",
      "    CPU time for                                     prepare intopt      0.28 sec, wall time      0.17 sec, GPU time for    168.43 ms\n",
      "size of aux basis 669\n",
      "Padding 96 grids\n",
      "tot grids = 717824\n",
      "Number of shells for each [l, nctr] group\n",
      "    [0 1] : 37\n",
      "    [0 2] : 7\n",
      "    [0 3] : 8\n",
      "    [0 6] : 7\n",
      "    [1 1] : 30\n",
      "    [1 4] : 7\n",
      "    [2 1] : 22\n",
      "    [3 1] : 7\n",
      "Available GPU mem 30339.632435 Mb, block_size 16384\n",
      "    CPU time for                                       solve 0 / 36      0.90 sec, wall time      0.06 sec, GPU time for     56.02 ms\n",
      "    CPU time for                                       solve 1 / 36      0.29 sec, wall time      0.09 sec, GPU time for     90.85 ms\n",
      "    CPU time for                                       solve 2 / 36      0.00 sec, wall time      0.00 sec, GPU time for      4.41 ms\n",
      "    CPU time for                                       solve 3 / 36      0.01 sec, wall time      0.01 sec, GPU time for      8.98 ms\n",
      "    CPU time for                                       solve 4 / 36      0.01 sec, wall time      0.01 sec, GPU time for      8.64 ms\n",
      "    CPU time for                                       solve 5 / 36      0.01 sec, wall time      0.01 sec, GPU time for      8.98 ms\n",
      "    CPU time for                                       solve 6 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.34 ms\n",
      "    CPU time for                                       solve 7 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.64 ms\n",
      "    CPU time for                                       solve 8 / 36      0.01 sec, wall time      0.01 sec, GPU time for      8.42 ms\n",
      "    CPU time for                                       solve 9 / 36      0.01 sec, wall time      0.01 sec, GPU time for     10.04 ms\n",
      "    CPU time for                                      solve 10 / 36      0.02 sec, wall time      0.01 sec, GPU time for     13.16 ms\n",
      "    CPU time for                                      solve 11 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.64 ms\n",
      "    CPU time for                                      solve 12 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.21 ms\n",
      "    CPU time for                                      solve 13 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.91 ms\n",
      "    CPU time for                                      solve 14 / 36      0.02 sec, wall time      0.01 sec, GPU time for     14.88 ms\n",
      "    CPU time for                                      solve 15 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.15 ms\n",
      "    CPU time for                                           eval rho      0.90 sec, wall time      0.25 sec, GPU time for    252.71 ms\n",
      "    CPU time for                                      solve 16 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.58 ms\n",
      "    CPU time for                                      solve 17 / 36      0.01 sec, wall time      0.01 sec, GPU time for      5.23 ms\n",
      "    CPU time for                                      solve 18 / 36      0.01 sec, wall time      0.00 sec, GPU time for      5.03 ms\n",
      "    CPU time for                                      solve 19 / 36      0.00 sec, wall time      0.00 sec, GPU time for      4.65 ms\n",
      "    CPU time for                                      solve 20 / 36      0.00 sec, wall time      0.00 sec, GPU time for      4.93 ms\n",
      "    CPU time for                                      solve 21 / 36      0.01 sec, wall time      0.01 sec, GPU time for      6.13 ms\n",
      "    CPU time for                                      solve 22 / 36      0.01 sec, wall time      0.01 sec, GPU time for      5.58 ms\n",
      "    CPU time for                                      solve 23 / 36      0.01 sec, wall time      0.01 sec, GPU time for      5.32 ms\n",
      "    CPU time for                                      solve 24 / 36      0.01 sec, wall time      0.00 sec, GPU time for      4.87 ms\n",
      "    CPU time for                                      solve 25 / 36      0.01 sec, wall time      0.01 sec, GPU time for      9.42 ms\n",
      "    CPU time for                                      solve 26 / 36      0.01 sec, wall time      0.00 sec, GPU time for      5.25 ms\n",
      "    CPU time for                                      solve 27 / 36      0.02 sec, wall time      0.01 sec, GPU time for     14.27 ms\n",
      "    CPU time for                                      solve 28 / 36      0.01 sec, wall time      0.00 sec, GPU time for      5.32 ms\n",
      "    CPU time for                                      solve 29 / 36      0.01 sec, wall time      0.00 sec, GPU time for      4.70 ms\n",
      "    CPU time for                                      solve 30 / 36      0.01 sec, wall time      0.00 sec, GPU time for      4.79 ms\n",
      "    CPU time for                                      solve 31 / 36      0.01 sec, wall time      0.00 sec, GPU time for      4.78 ms\n",
      "    CPU time for                                      solve 32 / 36      0.01 sec, wall time      0.00 sec, GPU time for      5.85 ms\n",
      "    CPU time for                                      solve 33 / 36      0.01 sec, wall time      0.00 sec, GPU time for      5.23 ms\n",
      "    CPU time for                                      solve 34 / 36      0.01 sec, wall time      0.01 sec, GPU time for      7.68 ms\n",
      "    CPU time for                                      solve 35 / 36      0.02 sec, wall time      0.01 sec, GPU time for     12.01 ms\n",
      "    CPU time for                                       cholesky_eri      1.91 sec, wall time      0.66 sec, GPU time for    655.76 ms\n",
      "Drop grids 117755\n",
      "prune_by_density_: 123 padding grids\n",
      "    CPU time for                                   setting up grids      2.17 sec, wall time      0.82 sec, GPU time for    824.45 ms\n",
      "Number of shells for each [l, nctr] group\n",
      "    [0 1] : 37\n",
      "    [0 2] : 7\n",
      "    [0 3] : 8\n",
      "    [0 6] : 7\n",
      "    [1 1] : 30\n",
      "    [1 4] : 7\n",
      "    [2 1] : 22\n",
      "    [3 1] : 7\n",
      "Available GPU mem 30339.990835 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.11 sec, wall time      0.12 sec, GPU time for    117.05 ms\n",
      "    CPU time for                                           eval vxc      0.01 sec, wall time      0.02 sec, GPU time for     23.81 ms\n",
      "Available GPU mem 30195.749171 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     37.05 ms\n",
      "    CPU time for                                            vxc tot      0.21 sec, wall time      0.19 sec, GPU time for    187.71 ms\n",
      "GPU Memory 30.358 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.02 sec, GPU time for     28.22 ms\n",
      "    CPU time for                                           jk total      0.02 sec, wall time      0.04 sec, GPU time for     44.04 ms\n",
      "E1 = -895.1188209042357  Ecoul = 393.80682073955813  Exc = -43.19869528674246\n",
      "init E= -274.755487254137\n",
      "    CPU time for                                         total prep     12.53 sec, wall time      3.14 sec, GPU time for   3136.64 ms\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      0.01 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.24 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.01 sec, GPU time for     11.40 ms\n",
      "Available GPU mem 30332.696883 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.82 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.00 sec, GPU time for      4.84 ms\n",
      "Available GPU mem 30188.371763 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     37.00 ms\n",
      "    CPU time for                                            vxc tot      0.10 sec, wall time      0.10 sec, GPU time for     95.20 ms\n",
      "GPU Memory 30.351 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.58 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.57 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.88 ms\n",
      "E1 = -904.5185406462041  Ecoul = 404.6882272188814  Exc = -41.48383082104473\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.79 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.14 sec, GPU time for    136.38 ms\n",
      "cycle= 1 E= -271.558936051084  delta_E=  3.2  |ddm|= 3.33\n",
      "diis-norm(errvec)=2.1607\n",
      "diis-c [-4.66862971  1.        ]\n",
      "    CPU time for                                               DIIS      0.01 sec, wall time      0.04 sec, GPU time for     40.73 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.22 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.15 ms\n",
      "Available GPU mem 30329.160499 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.87 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.31 ms\n",
      "Available GPU mem 30184.835379 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.97 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.10 sec, GPU time for     95.67 ms\n",
      "GPU Memory 30.347 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.79 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.78 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    110.58 ms\n",
      "E1 = -891.8141717630572  Ecoul = 391.07933968688474  Exc = -40.54790794100564\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.81 ms\n",
      "    CPU time for                                              total      0.13 sec, wall time      0.16 sec, GPU time for    158.69 ms\n",
      "cycle= 2 E= -271.527531819895  delta_E= 0.0314  |ddm|= 1.17\n",
      "diis-norm(errvec)=2.73741\n",
      "diis-c [-0.14687718  0.56036984  0.43963016]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      1.82 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.24 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.14 ms\n",
      "Available GPU mem 30327.427891 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.66 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.09 ms\n",
      "Available GPU mem 30183.102771 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     37.01 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.10 sec, GPU time for     95.26 ms\n",
      "GPU Memory 30.345 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.58 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.59 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.96 ms\n",
      "E1 = -898.7446401849247  Ecoul = 398.3326642546475  Exc = -41.013942915843266\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.80 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.16 ms\n",
      "cycle= 3 E= -271.670710648837  delta_E= -0.143  |ddm|=  0.7\n",
      "diis-norm(errvec)=0.204068\n",
      "diis-c [-0.0155015   0.17448119  0.13309043  0.69242838]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.02 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.22 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.13 ms\n",
      "Available GPU mem 30325.695283 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.72 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.00 sec, GPU time for      4.77 ms\n",
      "Available GPU mem 30181.370163 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.97 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.09 sec, GPU time for     94.96 ms\n",
      "GPU Memory 30.344 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.60 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.58 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.66 ms\n",
      "E1 = -898.6965559114037  Ecoul = 398.2999634298344  Exc = -41.02976080269546\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.78 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.01 ms\n",
      "cycle= 4 E= -271.671145086982  delta_E= -0.000434  |ddm|= 0.0587\n",
      "diis-norm(errvec)=0.111329\n",
      "diis-c [-0.00209467  0.03680267  0.02236577  0.34934752  0.59148405]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.19 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.23 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.13 ms\n",
      "Available GPU mem 30323.962675 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.75 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.24 ms\n",
      "Available GPU mem 30179.637555 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.99 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.10 sec, GPU time for     95.48 ms\n",
      "GPU Memory 30.342 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.59 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.61 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    110.20 ms\n",
      "E1 = -898.7888772942501  Ecoul = 398.3949053823353  Exc = -41.03256643136266\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.81 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.77 ms\n",
      "cycle= 5 E= -271.671330145994  delta_E= -0.000185  |ddm|= 0.0281\n",
      "diis-norm(errvec)=0.0517599\n",
      "diis-c [-2.00136459e-04  1.50443461e-03 -3.22342666e-03  1.12667062e-01\n",
      "  3.60899127e-01  5.28152803e-01]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.49 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.27 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.15 ms\n",
      "Available GPU mem 30322.230067 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     53.07 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.08 ms\n",
      "Available GPU mem 30177.904947 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.98 ms\n",
      "    CPU time for                                            vxc tot      0.10 sec, wall time      0.10 sec, GPU time for     95.67 ms\n",
      "GPU Memory 30.340 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.69 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.70 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    110.49 ms\n",
      "E1 = -898.7785764756696  Ecoul = 398.3840870615248  Exc = -41.0320969668793\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.81 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    120.42 ms\n",
      "cycle= 6 E= -271.671378183741  delta_E= -4.8e-05  |ddm|= 0.0117\n",
      "diis-norm(errvec)=0.0160286\n",
      "diis-c [-1.22073258e-05 -2.43809071e-03 -4.19443688e-03  2.73837411e-02\n",
      "  1.50888179e-01  3.09504078e-01  5.18856529e-01]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.66 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.24 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.15 ms\n",
      "Available GPU mem 30320.497459 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.48 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.00 sec, GPU time for      4.84 ms\n",
      "Available GPU mem 30176.172339 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.94 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.09 sec, GPU time for     94.77 ms\n",
      "GPU Memory 30.338 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.55 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.59 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.48 ms\n",
      "E1 = -898.7784967386351  Ecoul = 398.3839391485026  Exc = -41.03203384088065\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.98 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.71 ms\n",
      "cycle= 7 E= -271.67138323373  delta_E= -5.05e-06  |ddm|= 0.00332\n",
      "diis-norm(errvec)=0.00199085\n",
      "diis-c [-6.22260767e-07 -8.23440954e-04 -1.30210802e-03  2.32789417e-03\n",
      "  2.73614056e-02  6.55807672e-02  1.68626062e-01  7.38229420e-01]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      3.07 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.23 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.16 ms\n",
      "Available GPU mem 30318.764851 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.57 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.21 ms\n",
      "Available GPU mem 30174.439731 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.95 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.10 sec, GPU time for     95.25 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.55 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.52 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.89 ms\n",
      "E1 = -898.7804740588526  Ecoul = 398.3860680569478  Exc = -41.032185495174076\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.76 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    120.30 ms\n",
      "cycle= 8 E= -271.671383299796  delta_E= -6.61e-08  |ddm|= 0.000588\n",
      "diis-norm(errvec)=0.000840389\n",
      "diis-c [-5.18389977e-08 -3.05077995e-04 -4.96004474e-04 -1.31826264e-05\n",
      "  7.49488553e-03  2.07037625e-02  6.59995756e-02  4.00387863e-01\n",
      "  5.06228178e-01]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.84 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.22 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.08 ms\n",
      "Available GPU mem 30317.032243 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.45 ms\n",
      "    CPU time for                                           eval vxc      0.01 sec, wall time      0.01 sec, GPU time for      5.09 ms\n",
      "Available GPU mem 30172.707123 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.99 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.09 sec, GPU time for     95.02 ms\n",
      "GPU Memory 30.335 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.55 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.53 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.66 ms\n",
      "E1 = -898.7807697037199  Ecoul = 398.38638275698776  Exc = -41.03220456311991\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.78 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.78 ms\n",
      "cycle= 9 E= -271.671383312569  delta_E= -1.28e-08  |ddm|= 0.000165\n",
      "diis-norm(errvec)=0.000144045\n",
      "diis-c [-2.02783301e-09  7.45355119e-01 -2.76053702e-05 -2.20334433e-04\n",
      " -4.99043588e-05  9.63965301e-04  6.04334786e-03  6.41012514e-02\n",
      "  1.83834161e-01]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.88 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.21 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.14 ms\n",
      "Available GPU mem 30317.032243 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.63 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.14 ms\n",
      "Available GPU mem 30172.707123 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.98 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.10 sec, GPU time for     95.23 ms\n",
      "GPU Memory 30.335 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.54 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.55 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.89 ms\n",
      "E1 = -898.7807470654994  Ecoul = 398.38636180682255  Exc = -41.03220625156433\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.77 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    120.09 ms\n",
      "cycle= 10 E= -271.671383312958  delta_E= -3.89e-10  |ddm|= 3.2e-05\n",
      "diis-norm(errvec)=1.61403e-05\n",
      "diis-c [-2.64021748e-11  1.58146584e-01  8.16381972e-01 -6.72072021e-05\n",
      " -1.57086784e-04 -2.74731389e-04 -2.31755678e-04  2.49221321e-03\n",
      "  2.37100114e-02]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.86 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.20 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.12 ms\n",
      "Available GPU mem 30317.032243 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     52.56 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.00 sec, GPU time for      4.71 ms\n",
      "Available GPU mem 30172.707123 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.97 ms\n",
      "    CPU time for                                            vxc tot      0.09 sec, wall time      0.09 sec, GPU time for     94.72 ms\n",
      "GPU Memory 30.335 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.53 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.51 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    109.35 ms\n",
      "E1 = -898.7807560558078  Ecoul = 398.3863718391964  Exc = -41.032207293634386\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.76 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    119.49 ms\n",
      "cycle= 11 E= -271.671383312963  delta_E= -4.55e-12  |ddm|= 6.22e-06\n",
      "diis-norm(errvec)=2.33591e-06\n",
      "diis-c [-2.76578420e-12  1.52078627e-02  1.46849634e-01  8.36765192e-01\n",
      " -2.85055371e-07 -2.29253104e-05 -4.93681718e-05 -3.19771017e-04\n",
      "  1.56966070e-03]\n",
      "    CPU time for                                               DIIS      0.00 sec, wall time      0.00 sec, GPU time for      2.80 ms\n",
      "    CPU time for                                                eig      0.01 sec, wall time      0.01 sec, GPU time for      5.20 ms\n",
      "    CPU time for                                                 dm      0.00 sec, wall time      0.00 sec, GPU time for      1.11 ms\n",
      "Available GPU mem 30317.032243 Mb, block_size 16384\n",
      "    CPU time for                                           eval rho      0.05 sec, wall time      0.05 sec, GPU time for     53.03 ms\n",
      "    CPU time for                                           eval vxc      0.00 sec, wall time      0.01 sec, GPU time for      5.29 ms\n",
      "Available GPU mem 30172.707123 Mb, block_size 16384\n",
      "    CPU time for                                    vxc integration      0.04 sec, wall time      0.04 sec, GPU time for     36.99 ms\n",
      "    CPU time for                                            vxc tot      0.10 sec, wall time      0.10 sec, GPU time for     95.79 ms\n",
      "GPU Memory 30.335 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     13.54 ms\n",
      "    CPU time for                                           jk total      0.01 sec, wall time      0.01 sec, GPU time for     14.51 ms\n",
      "    CPU time for                                               veff      0.11 sec, wall time      0.11 sec, GPU time for    110.42 ms\n",
      "E1 = -898.7807547299524  Ecoul = 398.3863703946587  Exc = -41.03220717495229\n",
      "    CPU time for                                             energy      0.00 sec, wall time      0.00 sec, GPU time for      0.82 ms\n",
      "    CPU time for                                              total      0.12 sec, wall time      0.12 sec, GPU time for    120.53 ms\n",
      "cycle= 12 E= -271.671383312963  delta_E= -2.27e-13  |ddm|= 1.34e-06\n",
      "    CPU time for                                                SCF     13.99 sec, wall time      4.72 sec, GPU time for   4724.06 ms\n",
      "converged SCF energy = -271.671383312963\n",
      "s1ao  0.041251420974731445\n",
      "Available GPU mem 30349.953331 Mb, block_size 16384\n",
      "h1ao 1e:  0.5978209972381592 v2e  170.50651121139526\n",
      "h1ao  171.10510993003845\n",
      "sintegral cal  0.020644187927246094\n",
      "GPU Memory 30.346 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     32.07 ms\n",
      "GPU Memory 30.346 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.47 ms\n",
      "GPU Memory 30.346 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.39 ms\n",
      "vk2 cal  0.10128474235534668\n",
      "veff cal  0.006638526916503906\n",
      "GPU Memory 30.338 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.45 ms\n",
      "GPU Memory 30.338 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.42 ms\n",
      "GPU Memory 30.338 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.33 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.50 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.37 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.50 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.51 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.35 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.34 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.55 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.48 ms\n",
      "GPU Memory 30.337 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.48 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.47 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.32 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.40 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.47 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.32 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.40 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.61 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.42 ms\n",
      "GPU Memory 30.336 GB available, block size = 128\n",
      "    CPU time for                                          vj and vk      0.01 sec, wall time      0.01 sec, GPU time for     31.55 ms\n",
      "cphf-time 0.7376687526702881\n",
      "contraction time  9.439417600631714\n",
      "(array([[[ 2.64830263e+02, -1.70682195e-03, -1.87544753e-01],\n",
      "        [-1.34871712e-03,  2.60958283e+02,  1.82088787e-03],\n",
      "        [-4.01778632e-01, -1.19431268e-03,  2.28439287e+02]],\n",
      "\n",
      "       [[ 2.66728740e+02,  5.86712695e+00,  4.17063178e-02],\n",
      "        [ 3.49095210e+00,  2.62178011e+02, -6.80930079e-01],\n",
      "        [ 9.23859675e-01, -1.68880437e+00,  2.38713985e+02]],\n",
      "\n",
      "       [[ 2.66728556e+02, -5.86850482e+00,  4.54953176e-02],\n",
      "        [-3.49202141e+00,  2.62181925e+02,  6.83259586e-01],\n",
      "        [ 9.04604040e-01,  1.65685074e+00,  2.38717672e+02]],\n",
      "\n",
      "       [[ 2.57184500e+02, -1.34356850e-03,  1.10464772e-01],\n",
      "        [-2.22237160e-03,  2.36194885e+02,  1.11870806e-03],\n",
      "        [-2.95637473e+00, -4.59478569e-04,  2.33339563e+02]],\n",
      "\n",
      "       [[ 2.66169309e+02, -4.26566376e+00,  1.07849159e-01],\n",
      "        [-4.73643825e+00,  2.61042601e+02, -1.63027007e-01],\n",
      "        [ 9.06197140e-02,  2.51160759e-01,  2.37739864e+02]],\n",
      "\n",
      "       [[ 2.66169782e+02,  4.26462633e+00,  1.12405463e-01],\n",
      "        [ 4.73547168e+00,  2.61041154e+02,  1.58939743e-01],\n",
      "        [ 7.16793072e-02, -2.17925296e-01,  2.37733932e+02]],\n",
      "\n",
      "       [[ 2.58401614e+02, -4.06208234e-04,  1.79465219e-01],\n",
      "        [-3.29185929e-04,  2.68947964e+02, -2.25774106e-03],\n",
      "        [ 2.25387293e-01,  3.38427625e-03,  2.37823938e+02]],\n",
      "\n",
      "       [[ 3.11689747e+01, -5.77111584e+00, -9.80062592e-02],\n",
      "        [-8.43325440e+00,  4.05603814e+01, -1.00336459e+00],\n",
      "        [ 9.49574770e-01, -8.86197955e-01,  2.42714947e+01]],\n",
      "\n",
      "       [[ 3.11709593e+01,  5.77168398e+00, -9.50270859e-02],\n",
      "        [ 8.43709032e+00,  4.05617530e+01,  1.00586474e+00],\n",
      "        [ 9.44796522e-01,  8.77624211e-01,  2.42699540e+01]],\n",
      "\n",
      "       [[ 3.21659951e+01,  5.03061732e+00, -3.70332979e+00],\n",
      "        [ 5.75486041e+00,  3.06537447e+01, -4.21197475e+00],\n",
      "        [-3.94821095e+00, -4.64878261e+00,  2.58061969e+01]],\n",
      "\n",
      "       [[ 3.21655568e+01, -5.03354678e+00, -3.69767760e+00],\n",
      "        [-5.75806724e+00,  3.06623567e+01,  4.20844896e+00],\n",
      "        [-3.94198849e+00,  4.64329723e+00,  2.57986314e+01]],\n",
      "\n",
      "       [[ 3.12760160e+01,  2.15313366e-03,  7.15632090e+00],\n",
      "        [ 2.48911854e-03,  2.15408622e+01,  6.02662556e-03],\n",
      "        [ 6.84567972e+00,  5.78768948e-03,  3.33387039e+01]],\n",
      "\n",
      "       [[ 3.10076594e+01,  7.59813127e+00,  1.54893682e-02],\n",
      "        [ 7.07223926e+00,  3.99694552e+01, -1.48585598e-01],\n",
      "        [ 1.10932513e-02,  3.07736661e-02,  2.07384871e+01]],\n",
      "\n",
      "       [[ 3.10051614e+01, -7.59708260e+00,  1.90302558e-02],\n",
      "        [-7.07090147e+00,  3.99680518e+01,  1.44657174e-01],\n",
      "        [ 7.09158056e-03, -2.36236574e-02,  2.07339941e+01]],\n",
      "\n",
      "       [[ 4.38878216e+01, -1.17874183e-03,  7.49845361e-02],\n",
      "        [-1.59385900e-03,  2.71029593e+01, -1.28112757e-03],\n",
      "        [ 5.88704680e-02, -2.87227864e-04,  1.94883530e+01]]]), array([[[-3.29303133e+02,  1.12261424e-02,  1.52697322e+00],\n",
      "        [ 2.12339151e-03, -2.54656843e+02, -9.11230432e-03],\n",
      "        [ 4.67248851e+00,  3.45212740e-03, -5.44510392e+01]],\n",
      "\n",
      "       [[-2.44822959e+02,  3.59875836e+01, -1.61156430e+00],\n",
      "        [ 4.55581858e+01, -2.95786961e+02,  9.48714034e-01],\n",
      "        [-8.74692242e+00, -2.06887430e+00, -7.99686409e+01]],\n",
      "\n",
      "       [[-2.44832527e+02, -3.59919921e+01, -1.62845098e+00],\n",
      "        [-4.55675065e+01, -2.95772399e+02, -9.60693982e-01],\n",
      "        [-8.73259186e+00,  2.10129385e+00, -7.99530816e+01]],\n",
      "\n",
      "       [[-7.09034273e+01, -9.37957506e-03, -5.13686298e+00],\n",
      "        [ 2.00042827e-03, -8.00867564e+01,  8.08620753e-04],\n",
      "        [ 1.01835681e+01,  2.86423726e-03, -9.85941947e+01]],\n",
      "\n",
      "       [[-2.53722367e+02, -4.08439577e+01, -5.23139926e-01],\n",
      "        [-4.11938758e+01, -3.00607754e+02,  6.94878390e-02],\n",
      "        [ 6.36309581e-02,  8.50904019e-01, -6.62581032e+01]],\n",
      "\n",
      "       [[-2.53727714e+02,  4.08301360e+01, -5.46846987e-01],\n",
      "        [ 4.11914846e+01, -3.00619043e+02, -4.42047334e-02],\n",
      "        [ 7.72851987e-02, -8.66645843e-01, -6.62638882e+01]],\n",
      "\n",
      "       [[-3.17541546e+02,  8.75434683e-03, -1.17499130e-01],\n",
      "        [ 4.16585121e-04, -2.26816011e+02,  8.67008281e-03],\n",
      "        [ 3.65072500e+00, -4.73722453e-03, -6.41826342e+01]],\n",
      "\n",
      "       [[-3.75890265e+00,  8.81726651e+00,  5.63922952e-02],\n",
      "        [ 1.06980814e+01, -1.67742290e+01,  1.05759835e+00],\n",
      "        [-8.97140626e-01,  1.32788201e+00, -3.14524726e+00]],\n",
      "\n",
      "       [[-3.76173578e+00, -8.81970967e+00,  5.34569440e-02],\n",
      "        [-1.07024683e+01, -1.67750765e+01, -1.05997854e+00],\n",
      "        [-8.91934910e-01, -1.31913701e+00, -3.14319054e+00]],\n",
      "\n",
      "       [[-1.29842740e+00, -2.06519607e+00,  1.74288787e+00],\n",
      "        [-5.04211602e+00,  4.20322543e-01,  1.88383064e+00],\n",
      "        [ 1.50621390e+00,  2.10168386e+00, -5.59132131e-02]],\n",
      "\n",
      "       [[-1.29818633e+00,  2.06605528e+00,  1.74009464e+00],\n",
      "        [ 5.04436328e+00,  4.16248870e-01, -1.88273438e+00],\n",
      "        [ 1.50406920e+00, -2.09908217e+00, -5.18486160e-02]],\n",
      "\n",
      "       [[-7.28059980e-01, -6.59596909e-04, -3.58078417e+00],\n",
      "        [-2.49333654e-03,  4.96017122e+00, -3.46112782e-03],\n",
      "        [-1.91820167e+00, -2.67889520e-03, -3.76585854e+00]],\n",
      "\n",
      "       [[-4.27101291e+00, -9.17450597e+00, -5.17087617e-02],\n",
      "        [-8.81971900e+00, -1.56275038e+01,  1.48279881e-01],\n",
      "        [-7.36079072e-02, -9.78001607e-03,  4.43808242e-01]],\n",
      "\n",
      "       [[-4.26914436e+00,  9.17223174e+00, -5.53575938e-02],\n",
      "        [ 8.81778340e+00, -1.56261056e+01, -1.44230302e-01],\n",
      "        [-6.91282549e-02,  2.01285969e-03,  4.46424732e-01]],\n",
      "\n",
      "       [[-1.99578307e+01,  1.85520638e-03, -1.06117311e-01],\n",
      "        [ 1.50086167e-03,  3.76723358e-01,  1.27670148e-03],\n",
      "        [ 2.15560715e-01,  2.79867750e-04,  1.79528347e+00]]]))\n",
      "C 38.6056057287179\n",
      "C 49.01405841081088\n",
      "C 49.02338201471664\n",
      "C 159.04485665252272\n",
      "C 48.12118349546329\n",
      "C 48.111407447651025\n",
      "C 52.211108216491276\n",
      "H 24.10749062211157\n",
      "H 24.107554478377548\n",
      "H 29.2306395439379\n",
      "H 29.23091959464972\n",
      "H 28.873944950705773\n",
      "H 24.0869644385949\n",
      "H 24.08612736196896\n",
      "H 24.231103342949083\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "time=\"2024-03-12T14:34:41+08:00\" level=info msg=\"Finished execution\"\n"
     ]
    }
   ],
   "source": [
    "test(\"b3lyp\")"
   ]
  }
 ],
 "metadata": {
  "fileId": "0b01ebcf-6343-45fe-98f7-fb8058e582db",
  "kernelspec": {
   "display_name": "Python 3.9.2 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.2"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plots/plot_chelpg.py <==
natom_plot = [20, 31, 33, 37, 42, 45, 52, 57, 66, 84, 95, 113, 168]

gpu4pyscf_time_plot = [0.8823115825653076,
  1.4236149787902832,
  1.3935110569000244,
  1.5651123523712158,
  1.8286054134368896,
  2.545145273208618,
  4.737046003341675,
  4.9826414585113525,
  7.150785446166992,
  6.124679088592529,
  14.795869588851929,
  20.04351019859314,
  34.9616973400116]

qchem_time_plot = [4.400000000000002,
  11.82,
  6.859999999999999,
  17.799999999999997,
  25.940000000000012,
  28.539999999999992,
  32.25,
  22.709999999999994,
  47.58000000000001,
  56.289999999999964,
  90.69999999999999,
  188.41999999999985,
  406.3499999999999]


import matplotlib.pyplot as plt
'''
# Set rcParams for academic paper
params = {
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'Palatino'],
    'font.size': 12,
    'axes.labelsize': 12,
    'axes.titlesize': 14,
    'axes.grid': True,
    'grid.linestyle': '--',
    'grid.alpha': 0.7,
    'grid.color': 'gray',
    'legend.fontsize': 12,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'figure.figsize': (8, 6),  # Adjust according to your preference
    'figure.dpi': 100,
    'lines.linewidth': 2,
    'savefig.dpi': 300,
    'savefig.format': 'pdf',  # or 'eps' or 'svg'
    'text.usetex': True,  # Use LaTeX for text
}
'''
import theme

#plt.rcParams.update(params)

# plt.figure(figsize=(10, 5))

plt.scatter(natom_plot, gpu4pyscf_time_plot, label='GPU4PySCF')
plt.scatter(natom_plot, qchem_time_plot, label='Q-Chem')
# plt.scatter(natom_plot, [qchem_time_plot[i]/gpu4pyscf_time_plot[i] for i in range(len(qchem_time_plot))], label='Accelerate_rate')

speedup = qchem_time_plot[-1] / gpu4pyscf_time_plot[-1]
diff = gpu4pyscf_time_plot[-1] - qchem_time_plot[-1]
plt.arrow(168, qchem_time_plot[-1]-80, 0, diff+90, width=0.1, head_width=3)
plt.text(150, 100, f'{speedup:.1f}x', fontsize=14, color='red')
#0.5, 0.5), xytext=(0, 0),
#            arrowprops=dict(arrowstyle="->"))

# plt.title('Demo Line Chart')
plt.xlabel('Number of atoms')
plt.ylabel('Time (s)')
plt.yscale('log')
plt.legend()
plt.savefig("chelpg.png")
# plt.show()


==> plots/plot_ecwindow.py <==
import os
import json
import numpy as np
import matplotlib.pyplot as plt

'''
import matplotlib.pyplot as plt
# Set rcParams for academic paper
params = {
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'Palatino'],
    'font.size': 12,
    'axes.labelsize': 12,
    'axes.titlesize': 14,
    'axes.grid': True,
    'grid.linestyle': '--',
    'grid.alpha': 0.7,
    'grid.color': 'gray',
    'legend.fontsize': 12,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'figure.figsize': (8, 6),  # Adjust according to your preference
    'figure.dpi': 100,
    'lines.linewidth': 2,
    'savefig.dpi': 300,
    'savefig.format': 'pdf',  # or 'eps' or 'svg'
    'text.usetex': True,  # Use LaTeX for text
}
plt.rcParams.update(params)
'''
import theme
plt.rcParams['axes.labelsize'] = 12
plt.rcParams['font.size'] = 12
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
plt.rcParams['legend.fontsize'] = 12

E_potential_plot_dict = {'DMF': [0.05296068356666983, 5.528211474286046, 0.09, 5.55],
 'nPF': [0.4377205267974573, 6.846876906058101, 0.15, 6.51],
 'PC': [0.23902091506234702, 7.124530804579367, 0.22, 7.13],
 'nBN': [0.08963934005330154, 7.468989838635316, 0.07, 7.47],
 'nBF': [0.43290698885629686, 6.84771239679398, 0.46, 6.87],
 'PA': [0.14424359763129768, 6.588217941991063, 0.19, 6.59],
 'MB': [0.11393232782014406, 6.618714217578978, 0.17, 6.61],
 'iBF': [0.43103333836211855, 6.511471456693881, 0.45, 6.84],
 'EA': [0.1464434682326341, 6.506963612742169, 0.19, 6.57],
 'MF': [0.30874825761199354, 6.977430033990373, 0.31, 7.02],
 'FEC': [0.493982192378561, 7.4864914192394245, 0.51, 7.48],
 'iPA': [0.15243755639255685, 6.491176920879715, 0.15, 6.51],
 'EF': [0.30237316207877707, 7.253774178168504, 0.31, 6.92],
 'DEC': [0.06665337742559241, 6.944193596670514, 0.07, 6.95],
 'nBA': [0.14770520610816984, 6.594397941473453, 0.22, 6.57],
 'MP': [0.11426305957850835, 6.888686417401091, 0.13, 6.89],
 'iBN': [0.14932284701121112, 7.578857420600933, 0.15, 7.54],
 'DMC': [0.12195066073152994, 7.220280691347696, 0.1, 7.06],
 'EC': [0.2848139844825899, 7.575186680516968, 0.27, 7.19],
 'DMK': [0.5282388983435851, 5.95587636831425, 1.71, 5.99],
 'VC': [0.4504961768821065, 5.78041938248939, 0.46, 5.79],
 'iBA': [0.15943355785769153, 6.574905488956469, 0.16, 6.58],
 'MEK': [0.5213044570823322, 5.879207136553266, 0.53, 5.93],
 'iPF': [0.2845353243076134, 6.819645989671008, 0.32, 6.51],
 'EMC': [-0.012673423092060654, 6.989597994660137, 0.1, 6.97],
 'ACN': [0.060788728603989206, 8.141333855658882, 0.11, 8.13]}

items = [key for key in sorted(E_potential_plot_dict.keys())]
bottoms = [E_potential_plot_dict[key][0] for key in items]
heights = [E_potential_plot_dict[key][1] - E_potential_plot_dict[key][0]for key in items]
plt.bar(items, heights, bottom=bottoms, color='skyblue', edgecolor='black', label="GPU4PySCF")
bottoms = [E_potential_plot_dict[key][2] for key in items]
heights = [E_potential_plot_dict[key][3] - E_potential_plot_dict[key][2] for key in items]
plt.bar(items, heights, bottom=bottoms, color='red', edgecolor='black', alpha=0.5, label="Reference")
plt.xticks(rotation=90)
plt.ylabel('E (V)')
plt.legend()
plt.savefig("ecwindow.png")
plt.show()


==> plots/plot_interaction_energy.py <==
import re
import json
import matplotlib.pyplot as plt

import theme
from matplotlib.ticker import MaxNLocator


def plot_dimer(data: dict):
    _, ax1 = plt.subplots()

    for k, v in data.items():
        label = k.replace('w', r'$\omega$')
        if label.endswith('_CP'):
            marker='^'
            label = label[:-3] + ' with CP'
        else:
            marker='v'

        ax1.plot(v['distances'][1:], v['energies'][1:], label=label, marker=marker)

    plt.legend()
    plt.xlabel(r'Hydrogen bond distance, $\mathrm{\AA}$')
    plt.ylabel('Interaction energy, kcal/mol')
    plt.savefig(f'../figures/interaction_energy/interaction_energy.png', dpi=150, bbox_inches='tight', pad_inches=0.1)
    plt.close()

def main():
    data = json.load(open('interaction_energy/Nirmatrelvir.json'))
    plot_dimer(data)

main()


==> plots/plot_nn.py <==
import numpy as np

import matplotlib.pyplot as plt
import theme

plt.rcParams['axes.labelsize'] = 14
plt.rcParams['font.size'] = 14
plt.rcParams['xtick.labelsize'] = 14
plt.rcParams['ytick.labelsize'] = 14

ao_deriv0_cpu = np.array([688, 5280, 65700, 450000])
ao_deriv1_cpu = np.array([12200, 132000, 884000, 7310000])
ao_deriv2_cpu = np.array([31400, 301000, 2280000, 25200000])


ao_deriv0_gpu = np.array([184, 185, 363, 3420])
ao_deriv1_gpu = np.array([184, 176, 854, 7220])
ao_deriv2_gpu = np.array([198, 894, 6470, 53400])

ratio0 = np.log10(ao_deriv0_cpu / ao_deriv0_gpu)
ratio1 = np.log10(ao_deriv1_cpu / ao_deriv1_gpu)
ratio2 = np.log10(ao_deriv2_cpu / ao_deriv2_gpu)


batch_size = np.array([2**12, 2**15, 2**18, 2**21])

shift = 0.6
width = 0.6
fig = plt.figure(dpi=150, figsize=[8,6])
plot_range = np.arange(12, 24, 3)
plt.bar(plot_range-width, ratio0, width=width, edgecolor='k', label='AO Value', hatch='//')
plt.bar(plot_range, ratio1, width=width, edgecolor='k', label='AO Gradient', hatch='//')
plt.bar(plot_range+width, ratio2, width=width, edgecolor='k', label='AO Hessian', hatch='//')
plt.hlines(0, 1, 8, color='k', linewidth=1)
plt.xlim(10, 23)
plt.xticks(plot_range, [r'$2^{12}$', r'$2^{15}$', r'$2^{18}$', r'$2^{21}$'])
plt.yticks(np.arange(0, 3, 1), [rf'$10^{N}$' for N in range(0, 3)])
plt.xlabel('Batch Size')
plt.ylabel('Speedup Ratio')
plt.legend()
plt.show()
# plt.title('GPU/CPU Ratio')
fig.savefig('../figures/ao_speedup.png', format='png')


==> plots/plot_scaling_curve.py <==
import numpy
import matplotlib.pyplot as plt
import pandas as pd
import theme

x = [484, 757, 751, 944, 1007, 1100, 1198, 1274, 1502, 1748, 2197, 2636, 3678]
x = numpy.asarray(x)
logx = numpy.log(x)

pyscf_scf_timing = pd.read_csv('benchmarks/pyscf_scf_timing.csv').to_numpy()[:,4]
pyscf_grad_timing = pd.read_csv('benchmarks/pyscf_grad_timing.csv').to_numpy()[:,4]
pyscf_hess_timing = pd.read_csv('benchmarks/pyscf_hess_timing.csv').to_numpy()[:,4]

#xc_timing = df_xc_timing.to_numpy()[:15,11:14]
#xc_timing = numpy.asarray(xc_timing, dtype=numpy.double)
pyscf_scf_timing = numpy.asarray(pyscf_scf_timing, dtype=numpy.float64)
pyscf_grad_timing = numpy.asarray(pyscf_grad_timing, dtype=numpy.float64)
pyscf_hess_timing = numpy.asarray(pyscf_hess_timing, dtype=numpy.float64)

print(len(pyscf_scf_timing), len(x))

scf_a, scf_b = numpy.polyfit(logx, numpy.log(pyscf_scf_timing), 1)
grad_a, grad_b = numpy.polyfit(logx, numpy.log(pyscf_grad_timing), 1)
hess_a, hess_b = numpy.polyfit(logx, numpy.log(pyscf_hess_timing),1)

fig = plt.figure()
ax = fig.add_subplot(111)

line,  = ax.plot(x, pyscf_scf_timing, '-x', label='SCF')
ax.plot(x, scf_b * x**scf_a, ':')

line,  = ax.plot(x, pyscf_grad_timing, '-o', label='Gradient')
ax.plot(x, grad_b * x**grad_a, ':')

line,  = ax.plot(x, pyscf_hess_timing, '-s', label='Hessian')
ax.plot(x, hess_b * x**hess_a, ':')

print(scf_a, scf_b)
print(grad_a, grad_b)
print(hess_a, hess_b)

plt.yscale("log")
plt.xlabel('# of orbitals (system size)')
plt.ylabel('Time (second)')
plt.legend()
plt.savefig('scaling.png', dpi=1200)


==> plots/plot_speedup.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import theme

pyscf_scf_timing = pd.read_csv('benchmarks/pyscf_scf_timing.csv').to_numpy()[:10,2:]
qchem_scf_timing = pd.read_csv('benchmarks/qchem_scf_timing.csv').to_numpy()[:10,2:]
pyscf_grad_timing = pd.read_csv('benchmarks/pyscf_grad_timing.csv').to_numpy()[:10,2:]
qchem_grad_timing = pd.read_csv('benchmarks/qchem_grad_timing.csv').to_numpy()[:10,2:]
pyscf_hess_timing = pd.read_csv('benchmarks/pyscf_hess_timing.csv').to_numpy()[:10,2:]
qchem_hess_timing = pd.read_csv('benchmarks/qchem_hess_timing.csv').to_numpy()[:10,2:]

pyscf_scf_mean = pyscf_scf_timing[:,[0,2,1,3]].mean(axis=0)
qchem_scf_mean = qchem_scf_timing[:,[0,2,1,3]].mean(axis=0)
pyscf_grad_mean = pyscf_grad_timing[:,[0,2,1,3]].mean(axis=0)
qchem_grad_mean = qchem_grad_timing[:,[0,2,1,3]].mean(axis=0)
pyscf_hess_mean = pyscf_hess_timing[:,[0,2,1]].mean(axis=0)
qchem_hess_mean = qchem_hess_timing[:,[0,2,1]].mean(axis=0)

def to_string(x):
    return [f'{y:.2f}' for y in x]

xc_qchem = {
    'SCF': qchem_scf_mean,
    'Gradient': qchem_grad_mean,
    'Hessian': qchem_hess_mean}

xc_pyscf = {
    'SCF': pyscf_scf_mean,
    'Gradient': pyscf_grad_mean,
    'Hessian': pyscf_hess_mean}

x = np.arange(4)  # the label locations
width = 0.25  # the width of the bars
multiplier = 0

fig, ax = plt.subplots(layout='constrained')
ratio = 40.966 / 8 / 2.117
for attribute, measurement in xc_qchem.items():
    label = attribute + '/Q-Chem'
    x = np.arange(len(measurement))
    offset = width * multiplier
    rects = ax.bar(x + offset, measurement, width, label=label, alpha=0.5)
    multiplier += 1
multiplier = 0
plt.gca().set_prop_cycle(None)
for attribute, measurement in xc_pyscf.items():
    label = attribute + '/GPU4PySCF'
    x = np.arange(len(measurement))
    offset = width * multiplier
    rects = ax.bar(x + offset, measurement, width*0.5, label=label, edgecolor='black', hatch="//")
    label = [f'{x:.1f}x' for x in xc_qchem[attribute] / measurement]
    ax.bar_label(rects, label, padding=3)
    multiplier += 1

ax.set_ylabel('Time (s)')
ax.set_xticks(np.arange(4) + width, ['PBE','B3LYP','M06',r'$\omega$B97M-V'])
ax.legend(ncols=2)
plt.yscale("log")
plt.savefig('speedup.png', dpi=1200)

fig, ax = plt.subplots(layout='constrained')
ratio = 40.966 / 8 / 2.117
plt.gca().set_prop_cycle(None)
multiplier = 0

for attribute, measurement in xc_qchem.items():
    label = attribute + '/Q-Chem'
    x = np.arange(len(measurement))
    offset = width * multiplier
    #rects = ax.bar(x + offset, np.ones_like(x), width, label=label, alpha=0.5)
    multiplier += 1
multiplier = 0
plt.gca().set_prop_cycle(None)
for attribute, measurement in xc_pyscf.items():
    label = attribute
    x = np.arange(len(measurement))
    offset = width * multiplier
    savings = [ratio/x for x in xc_qchem[attribute] / measurement]
    rects = ax.bar(x + offset, savings, width*0.5, label=label, edgecolor='black', hatch="//")
    label = [f'{ratio/x:.0%}' for x in xc_qchem[attribute] / measurement]
    ax.bar_label(rects, label, padding=3)
    multiplier += 1

ax.set_ylabel('Cost')
from matplotlib.ticker import FuncFormatter
ax.yaxis.set_major_formatter(FuncFormatter(lambda y, _: '{:.0%}'.format(y)))
ax.set_xticks(np.arange(4) + width, ['PBE','B3LYP','M06',r'$\omega$B97M-V'])
ax.set_ylim([0,1])
ax.legend()#loc='right', ncols=1)
plt.savefig('saving.png', dpi=1200)


==> plots/plot_torsionscan_result.py <==
import re

import matplotlib.pyplot as plt
import numpy as np
import theme
from matplotlib.ticker import MaxNLocator


def parse_results():
    with open('torsionscan/scan-final.xyz', 'r') as file:
        # Read all lines in the file
        lines = file.readlines()

    # List to hold lines containing 'Dihedral'
    dihedral_lines = []

    # Loop through each line in the file
    for line in lines:
        # If 'Dihedral' is found in the line, add it to the list
        if re.search('Dihedral', line, re.IGNORECASE):
            dihedral_lines.append(line.rstrip())

    records = []
    for dl in dihedral_lines:
        cycle_txt, dihedral_txt, iteration_energy_txt = dl.split(';')
        iteration_txt, energy_txt = iteration_energy_txt.split('Energy')
        dihedral_degree = float(dihedral_txt.strip().split(' ')[-1])
        iteration_number = int(iteration_txt.strip().split(' ')[-1])
        energy_hartree = float(energy_txt.split(' ')[-1])
        cycle_number = int(cycle_txt.strip().split('/')[0].split(' ')[-1])
        records.append(
            [cycle_number, dihedral_degree, iteration_number, energy_hartree])

    return records


def plot_scan(records: list):
    degrees = [x[1] for x in records]
    iteration_numbers = [x[2] for x in records]
    hartree = [x[3] for x in records]

    fig, ax1 = plt.subplots()

    color = 'tab:red'
    ax1.set_xlabel('Dihedral (degree)')
    ax1.set_ylabel('Energy (kcal/mol)', color=color)
    ax1.plot(degrees,
             627.5096080305927 * (hartree - np.min(hartree)),
             'x-',
             color=color)
    ax1.tick_params(axis='y', labelcolor=color)
    ax1.set_ylim(0, 7)
    ax1.yaxis.set_major_locator(MaxNLocator(integer=True, nbins=7))

    ax2 = ax1.twinx()

    color = 'tab:blue'
    ax2.set_ylabel('Geometric Optimization Iterations',
                   color=color)  # we already handled the x-label with ax1
    ax2.plot(degrees, iteration_numbers, 'o-', color=color)
    ax2.tick_params(axis='y', labelcolor=color)
    ax2.yaxis.set_major_locator(MaxNLocator(integer=True, nbins=7))
    ax2.set_ylim(0, 70)
    
    print(f'total iterations: {sum(iteration_numbers)}')

    plt.title('Torsion Scan Energy and Geometric Optimization Iterations')
    fig.tight_layout()  # to adjust subplots to fit into the figure area.

    plt.savefig('scan_result.png', dpi=150)


def main():
    records = parse_results()
    plot_scan(records)
    for r in records:
        print(r)


main()


==> plots/plot_ts.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import theme

df = pd.read_csv('ts/ts.csv')
df = df.set_axis([
    'reaction_idx',
    'e1_recomp',
    'e2_recomp',
    'e1_reopt',
    'e2_reopt',
    'e1_ref',
    'e2_ref'], axis=1)

n = len(df['reaction_idx'])
plt.figure()
plt.plot(df['reaction_idx'], df['e1_recomp'], '-s', label=r'$\omega$B97M-V/def2-TZVPP')
plt.plot(df['reaction_idx'], df['e1_reopt'], '-o', label=r'$\omega$B97M-V/def2-TZVPP' + "\n// TPSS-D3(BJ)/def2-SVP")
plt.plot(df['reaction_idx'], df['e1_ref'], '-x', label='Reference')
plt.legend()
plt.ylim([-1,50])
plt.xlabel('reaction #')
plt.ylabel('energy (kcal/mol)')
plt.savefig('activation_energy.png')

plt.figure()
plt.plot(df['reaction_idx'], df['e2_recomp'], '-s', label=r'$\omega$B97M-V/def2-TZVPP')
plt.plot(df['reaction_idx'], df['e2_reopt'], '-o', label=r'$\omega$B97M-V/def2-TZVPP' + "\n// TPSS-D3(BJ)/def2-SVP")
plt.plot(df['reaction_idx'], df['e2_ref'], '-x', label='Reference')
plt.legend()
plt.xlabel('reaction #')
plt.ylabel('energy (kcal/mol)')
plt.savefig('reaction_energy.png')


==> plots/plot_xc_consistency.py <==
import matplotlib.pyplot as plt
import pandas as pd
import theme

import numpy as np
df = pd.read_csv('xc_consistency/xc_consistency.csv')
df = df.replace('wB97', r'$\omega$B97')
df = df.replace('wB97X', r'$\omega$B97X')
df = df.rename(columns={'xc':'XC functionals', 'e_diff':'Energy diff', 'f_diff':'Gradient diff', 'h_diff':'Hessian diff'})
ax = df.plot(kind='bar', x='XC functionals', y=['Energy diff', 'Gradient diff', 'Hessian diff'], hatch="//", edgecolor='black')
ax.set_yscale('log')
plt.ylabel('Diff between PySCF and GPU4PySCF')
plt.savefig('xc_consistency.png', dpi=300, bbox_inches='tight', pad_inches=0.1)


==> plots/theme.py <==
import matplotlib.pyplot as plt
# Set rcParams for academic paper
params = {
    #'font.family': 'serif',
    #'font.serif': ['Times New Roman', 'Times', 'Palatino'],
    'font.size': 16,
    'axes.labelsize': 18,
    'axes.titlesize': 14,
    'axes.grid': True,
    'grid.linestyle': '--',
    'grid.alpha': 0.7,
    'grid.color': 'gray',
    'legend.fontsize': 13,
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'figure.figsize': (8, 6),  # Adjust according to your preference
    'figure.dpi': 100,
    'lines.linewidth': 2,
    'savefig.dpi': 300,
    'savefig.format': 'eps',  # or 'eps' or 'svg'
     #'text.usetex': True,  # Use LaTeX for text
}
plt.rcParams.update(params)

